Time evolution of entanglement for holographic steady state formation

Within gauge/gravity duality, we consider the local quench-like time evolution obtained by joining two 1+1-dimensional heat baths at different temperatures at time t=0. A steady state forms and expands in space. For the 2+1-dimensional gravity dual, we find that the shockwaves expanding the steady-state region are of spacelike nature in the bulk despite being null at the boundary. However, they do not transport information. Moreover, by adapting the time-dependent Hubeny-Rangamani-Takayanagi prescription, we holographically calculate the entanglement entropy and also the mutual information for different entangling regions. For general temperatures, we find that the entanglement entropy increase rate satisfies the same bound as in the "entanglement tsunami" setups. For small temperatures of the two baths, we derive an analytical formula for the time dependence of the entanglement entropy. This replaces the entanglement tsunami-like behaviour seen for high temperatures. Finally, we check that strong subadditivity holds in this time-dependent system, as well as further more general entanglement inequalities for five or more regions recently derived for the static case.

==> anc/GeosCalc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    401020,       8820]
NotebookOptionsPosition[    395720,       8646]
NotebookOutlinePosition[    396056,       8661]
CellTagsIndexPosition[    396013,       8658]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The EE on one side", "Title",
 CellChangeTimes->{{3.686487496739729*^9, 3.686487512595694*^9}}],

Cell["\<\
This file is presentation of numerical methods utilised in article \
\[OpenCurlyDoubleQuote]Time Evolution of entanglement for holographic steady \
state formation\[CloseCurlyDoubleQuote] Johanna Erdmenger, Daniel Fern\
\[AAcute]ndez, Mario Flory, Eugenio Meg\[IAcute]as, Ann-Kathrin Straub and \
Piotr Witkowski (arXiv:1705.04696). It contents the algorithm based on \
\[OpenCurlyQuote]matching approach\[CloseCurlyQuote] described in section 4 \
therein. The algorithm computes entanglement entropy for an interval through \
which a shockwave is travelling. \[LineSeparator]If you use this file or it \
parts in your own research, please cite the paper and aknowledge the authors.\
\[LineSeparator]\[LineSeparator]In case of any doubts with that file do not \
hesitate to consult Piotr Witkowski under piotrw@mpp.mpg.de\
\>", "Text",
 CellChangeTimes->{{3.703259132331778*^9, 3.703259138154015*^9}, {
  3.703259189689621*^9, 3.703259296542992*^9}, {3.703259343937951*^9, 
  3.7032593760323753`*^9}, {3.703259440410904*^9, 3.703259599438284*^9}, {
  3.7050648582734547`*^9, 3.705064912801663*^9}}],

Cell[CellGroupData[{

Cell["Definitions, inits", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.686487534251964*^9, 3.686487540291254*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HDir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.671775114556776*^9, 3.671775125996066*^9}}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile\"\>"], "Output",
 CellChangeTimes->{{3.686489195820773*^9, 3.686489196374701*^9}, {
  3.686644692413718*^9, 3.686644692679759*^9}, {3.687089749456203*^9, 
  3.6870897516968*^9}, {3.687251851939535*^9, 3.687251852709034*^9}, {
  3.69796739025589*^9, 3.6979673905402527`*^9}, {3.700483379632023*^9, 
  3.700483380031282*^9}, {3.702810787839283*^9, 3.702810803375732*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations, expressions", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.686487671055603*^9, 3.686487679085526*^9}}],

Cell[TextData[{
 "Equations for extremal point, lengths for the left (geos starting in theral \
region ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "L"], " ", "and", " ", "finishing", " ", "in", " ", 
    "steady", " ", "state"}], TraditionalForm]]],
 ") and right (starting in steady state and ending in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "R"], TraditionalForm]]],
 ") side. Plus some constants for later convienienice. "
}], "Text",
 CellChangeTimes->{{3.702807998250457*^9, 3.702808126130907*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"zmaxL", "=", 
   FractionBox["1", 
    RowBox[{"\[Pi]", " ", "TL"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zmaxST", "=", 
   FractionBox["1", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"TL", " ", "TR"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zmaxR", "=", 
   FractionBox["1", 
    RowBox[{"\[Pi]", " ", "TR"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq1R", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
           SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
            RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
           SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"TL", "-", "TR"}], ")"}]}], "+", 
            RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Pi]", " ", "TR", " ", "zj"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Pi]", " ", "TR", " ", "zj"}]}], ")"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["TR", "2"], " ", 
           SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "L"}], "+", "x"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Pi]", " ", "TR", " ", "zj"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Pi]", " ", "TR", " ", "zj"}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["TR", "2"], " ", 
           SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "L"}], "+", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
           SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
            RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
           SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"TL", "-", "TR"}], ")"}]}], "+", 
            RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq2R", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "TL", " ", 
           SuperscriptBox["TR", "3"], " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "TL", " ", 
           SuperscriptBox["TR", "3"], " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "L"}], "+", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
         RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "TL", " ", 
           SuperscriptBox["TR", "3"], " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "TL", " ", 
           SuperscriptBox["TR", "3"], " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "L"}], "+", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"TL", "-", "TR"}], ")"}]}], "+", 
         RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drR", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["TL", "2"], " ", 
       SuperscriptBox["TR", "6"], " ", 
       SuperscriptBox["zj", "4"]}], "]"}]}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Pi]", " ", "TR", " ", "zj"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Pi]", " ", "TR", " ", "zj"}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["TR", "2"], " ", 
            SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"2", " ", "\[Pi]", " ", "TR", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "L"}], "+", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
            SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
             RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
            SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", "TL"}], "-", 
             RowBox[{"t", " ", "TR"}], "+", 
             RowBox[{"2", " ", "TR", " ", "x"}]}], ")"}]}], "]"}]}]}], 
       ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"drL", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "TL"}], "]"}]}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SqrtBox[
       RowBox[{"TL", " ", "TR"}]]}], "]"}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"TL", " ", "TR"}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["zj", "2"]}]], 
      RowBox[{"TR", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["TL", "2"], " ", 
             SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", "TL", " ", 
            RowBox[{"(", 
             RowBox[{"L", "-", "x"}], ")"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[Pi]", " ", "TL", " ", "zj"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Pi]", " ", "TL", " ", "zj"}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", " ", "\[Pi]", " ", "TL", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", "x"}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
             SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", " ", "TL"}], "-", 
              RowBox[{"t", " ", "TR"}], "-", 
              RowBox[{"2", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
             SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
              RowBox[{"2", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}]}], 
        ")"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq1L", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "TL", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "x"}], ")"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["TL", "3"], " ", "TR", " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", "TL"}], "-", 
            RowBox[{"t", " ", "TR"}], "-", 
            RowBox[{"2", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["TL", "3"], " ", "TR", " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
            RowBox[{"2", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}]}], ")"}]}],
     "+", 
    RowBox[{"2", " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "TL", " ", 
       RowBox[{"(", 
        RowBox[{"L", "-", "x"}], ")"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["TL", "3"], " ", "TR", " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", "TL"}], "-", 
            RowBox[{"t", " ", "TR"}], "-", 
            RowBox[{"2", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["TL", "3"], " ", "TR", " ", 
           SuperscriptBox["zj", "4"]}]}], ")"}], " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
            RowBox[{"2", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq2L", "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Pi]", " ", "TL", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["TL", "2"], " ", 
          SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
          SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "L", " ", "TL"}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"TL", "-", "TR"}], ")"}]}], "-", 
           RowBox[{"4", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["TL", "2"], " ", 
          SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
          SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "t", " ", "TL"}], "-", 
           RowBox[{"t", " ", "TR"}], "-", 
           RowBox[{"4", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "TL", " ", "TR", " ", 
          SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["TL", "2"], " ", 
             SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "L", " ", "TL"}], "+", 
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"TL", "+", "TR"}], ")"}]}], "-", 
              RowBox[{"4", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["TL", "2"], " ", 
             SuperscriptBox["zj", "2"]}]}], ")"}], " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "TL"}], "+", "TR"}], ")"}]}], "-", 
              RowBox[{"4", " ", "TL", " ", "x"}]}], ")"}]}], "]"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.686487596033031*^9, 3.68648763378196*^9}, {
   3.686487699226557*^9, 3.686487700445505*^9}, {3.68648861624896*^9, 
   3.686488661628607*^9}, 3.686645281908033*^9, {3.7028100784475737`*^9, 
   3.7028100824554253`*^9}, 3.702810155529085*^9, {3.702810194938284*^9, 
   3.702810213650765*^9}, {3.702810263531953*^9, 3.7028103143465652`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["FindAllCrossings init", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.68648777431033*^9, 3.686487800474586*^9}}],

Cell["\<\
based on http://mathematica.stackexchange.com/questions/275/updating-wagons-\
findallcrossings2d-function\
\>", "Text",
 InitializationGroup->True,
 CellChangeTimes->{{3.68648781424828*^9, 3.686487830214881*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "FindAllCrossings2D", "]"}], "=", 
    RowBox[{"Sort", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Options", "[", "FindRoot", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"MaxRecursion", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"PerformanceGoal", "\[RuleDelayed]", "$PerformanceGoal"}], 
         ",", 
         RowBox[{"PlotPoints", "\[Rule]", "Automatic"}]}], "}"}]}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"FindAllCrossings2D", "[", 
   RowBox[{"funcs_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "xmin_", ",", "xmax_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y_", ",", "ymin_", ",", "ymax_"}], "}"}], ",", "opts___"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"contourData", ",", "seeds", ",", "tt", ",", 
      RowBox[{"fy", "=", 
       RowBox[{"Compile", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"funcs", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"contourData", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"First", ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"ContourPlot", "[", 
            RowBox[{
             RowBox[{"funcs", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
             RowBox[{"Contours", "\[Rule]", 
              RowBox[{"{", "0", "}"}]}], ",", 
             RowBox[{"ContourShading", "\[Rule]", "False"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"Full", ",", "Full", ",", "Automatic"}], "}"}]}], ",", 
             
             RowBox[{"Evaluate", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"FilterRules", "[", 
                RowBox[{
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"{", "opts", "}"}], ",", 
                   RowBox[{"Options", "[", "FindAllCrossings2D", "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"DeleteCases", "[", 
                  RowBox[{
                   RowBox[{"Options", "[", "ContourPlot", "]"}], ",", 
                   RowBox[{"Method", "\[Rule]", "_"}]}], "]"}]}], "]"}]}], 
              "]"}]}], "]"}], "]"}], ",", "_Line", ",", "Infinity"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"seeds", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", "+", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Rest", "[", 
                   RowBox[{"tt", "=", 
                    RowBox[{"Sign", "[", 
                    RowBox[{"Apply", "[", 
                    RowBox[{"fy", ",", "#", ",", "2"}], "]"}], "]"}]}], "]"}],
                   " ", 
                  RowBox[{"Most", "[", "tt", "]"}]}], ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], "]"}], "&"}], 
          ",", "contourData"}], "]"}], ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"seeds", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", "seeds", ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x", ",", "y"}], "}"}], "/.", 
              RowBox[{"FindRoot", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"funcs", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                  RowBox[{
                   RowBox[{"funcs", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}]}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"y", ",", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
                RowBox[{"Evaluate", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"FilterRules", "[", 
                   RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "opts", "}"}], ",", 
                    RowBox[{"Options", "[", "FindAllCrossings2D", "]"}]}], 
                    "]"}], ",", 
                    RowBox[{"Options", "[", "FindRoot", "]"}]}], "]"}]}], 
                 "]"}]}], "]"}]}], "&"}], ",", "seeds"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xmin", "<", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "<", "xmax"}], "&&", 
            RowBox[{"ymin", "<", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "<", "ymax"}]}], ")"}], "&"}]}],
         "]"}]}], "]"}]}]}], "]"}]}]}], "Input",
 InitializationGroup->True]
}, Closed]],

Cell[CellGroupData[{

Cell["EE funcs definitions", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.6864878551356983`*^9, 3.686487861774802*^9}}],

Cell[TextData[{
 "Functions returning functions that give value of entanglement entropy for \
intervals on right and left respectively for a specific value of time (tbf) \
that passed AFER THE SHOCKWAVE ENTERED INTERVAL, i.e. on the right tbf=0 => \
t=xmin\[LineSeparator]Usage:\nTLf -- temperature of left bath, TRf -- \
tempereture of the right bath, xmin, xmax -- endpoints of boundary interval. \
We\[CloseCurlyQuote]ve already set ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "AdS"], "=", 
    RowBox[{"1.", " ", "to", " ", "avoid", " ", 
     RowBox[{"colfusion", ".", " ", "This"}], " ", "means", " ", "that", " ", 
     "all", " ", "th", " ", "elengths", " ", "and", " ", "inverse", " ", 
     "temperatures", " ", "are", " ", "measured", " ", "in", " ", "units", 
     " ", "of", " ", "AdS", " ", 
     RowBox[{"radius", "."}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.70280815878666*^9, 3.7028081649370737`*^9}, {
  3.702808451978855*^9, 3.7028086122092743`*^9}, {3.70280870662949*^9, 
  3.702808754281308*^9}, {3.7028120198430347`*^9, 3.702812075820265*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EERight", "[", 
    RowBox[{
    "TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", "xmaxf_"}], "]"}],
    ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "tbf", "}"}], ",", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t", "=", "tbf"}], ",", " ", 
         RowBox[{"TL", "=", "TLf"}], ",", " ", 
         RowBox[{"TR", "=", "TRf"}], ",", " ", 
         RowBox[{"L", "=", 
          RowBox[{"xmaxf", "-", "xminf"}]}], ",", 
         RowBox[{"prec", "=", "15"}], ",", " ", 
         RowBox[{"points", "=", "50"}], " ", ",", " ", "Soln1", ",", " ", 
         "FE"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Soln1", "=", 
         RowBox[{"Chop", "@", 
          RowBox[{"FindAllCrossings2D", "[", 
           RowBox[{
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Eq1R", ",", "Eq2R"}], "}"}], ",", "prec"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"zj", ",", "0", ",", 
              RowBox[{"1.0001", "*", 
               FractionBox[
                SqrtBox[
                 FractionBox["1", 
                  RowBox[{"TL", " ", "TR"}]]], "\[Pi]"]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "L"}], "}"}], ",", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<Newton\>\"", ",", 
               RowBox[{
               "\"\<StepControl\>\"", "\[Rule]", "\"\<LineSearch\>\""}]}], 
              "}"}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "points"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"FE", "=", 
         RowBox[{"Compile", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"X", ",", " ", "_Real", ",", " ", "1"}], "}"}], "}"}], 
           ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", "drR"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zj", "\[Rule]", 
                RowBox[{"X", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"X", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Min", "@", 
         RowBox[{"Map", "[", 
          RowBox[{"FE", ",", "Soln1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EELeft", "[", 
    RowBox[{
    "TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", "xmaxf_"}], "]"}],
    ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "tbf", "}"}], ",", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t", "=", "tbf"}], ",", " ", 
         RowBox[{"TL", "=", "TLf"}], ",", " ", 
         RowBox[{"TR", "=", "TRf"}], ",", " ", 
         RowBox[{"L", "=", 
          RowBox[{"xmaxf", "-", "xminf"}]}], ",", 
         RowBox[{"prec", "=", "15"}], ",", " ", 
         RowBox[{"points", "=", "50"}], " ", ",", " ", "Soln1", ",", " ", 
         "FE"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Soln1", "=", 
         RowBox[{"Chop", "@", 
          RowBox[{"FindAllCrossings2D", "[", 
           RowBox[{
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Eq1L", ",", "Eq2L"}], "}"}], ",", "prec"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"zj", ",", "0", ",", 
              RowBox[{"1.0001", "*", 
               FractionBox["1", 
                RowBox[{"\[Pi]", " ", "TL"}]]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "L"}], "}"}], ",", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<Newton\>\"", ",", 
               RowBox[{
               "\"\<StepControl\>\"", "\[Rule]", "\"\<LineSearch\>\""}]}], 
              "}"}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "points"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"FE", "=", 
         RowBox[{"Compile", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"X", ",", " ", "_Real", ",", " ", "1"}], "}"}], "}"}], 
           ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", "drL"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"zj", "\[Rule]", 
                RowBox[{"X", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"X", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Min", "@", 
         RowBox[{"Map", "[", 
          RowBox[{"FE", ",", "Soln1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], "]"}]}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.686487934757708*^9, 3.686487964590352*^9}, {
  3.686488714317937*^9, 3.6864887380593653`*^9}, {3.686644154608161*^9, 
  3.686644195865698*^9}, {3.686644665562187*^9, 3.686644680995804*^9}, {
  3.697978427259575*^9, 3.6979784367178707`*^9}, {3.7028105991974277`*^9, 
  3.702810630699992*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxillary functions", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.686489022761766*^9, 3.6864890268989477`*^9}}],

Cell["\<\
EESteady -- entanglement entropy in Steady State region for an interval \
[xmin;xmax]
EEStatic -- entanglement entropy in thermal region with temperature T for an \
interval [xmin;xmax]\
\>", "Text",
 CellChangeTimes->{{3.702808627947885*^9, 3.702808693001321*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EESteady", "[", 
    RowBox[{"xmin_", ",", " ", "xmax_", ",", " ", "TL_", ",", " ", "TR_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Pi]", " ", "TL", " ", 
         RowBox[{"(", 
          RowBox[{"xmax", "-", "xmin"}], ")"}]}], "]"}], 
       RowBox[{"Sinh", "[", 
        RowBox[{"\[Pi]", " ", "TR", " ", 
         RowBox[{"(", 
          RowBox[{"xmax", "-", "xmin"}], ")"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"\[Pi]", "^", "2"}], " ", "TL", " ", "TR"}]], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EEStatic", "[", 
    RowBox[{"xmin_", ",", "xmax_", ",", "T_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Sinh", "[", " ", 
        RowBox[{"\[Pi]", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"xmax", "-", "xmin"}], ")"}]}], " ", "]"}], "^", "2"}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["T", "2"]}]], "]"}]}]}], ";"}]}], "Input",
 InitializationGroup->True,
 CellChangeTimes->{{3.686489093354663*^9, 3.686489101633441*^9}, {
  3.697978510818449*^9, 3.697978516554043*^9}}],

Cell["\<\
FullEE functions -- piecewise functions giving value of EE for an interval as \
function of boundary time.\
\>", "Text",
 CellChangeTimes->{{3.7028087677657423`*^9, 3.7028088178393593`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FullEERight", "[", 
    RowBox[{
    "TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", "xmaxf_"}], "]"}],
    ":=", 
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"xminf", "\[Equal]", "xmaxf"}], ",", 
     RowBox[{"(", 
      RowBox[{"0", "&"}], ")"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"tbf", ",", " ", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"t", "=", "tbf"}], ",", "  ", 
           RowBox[{"TL", "=", "TLf"}], ",", " ", 
           RowBox[{"TR", "=", "TRf"}], ",", 
           RowBox[{"xmin", "=", "xminf"}], ",", " ", 
           RowBox[{"xmax", "=", "xmaxf"}], ",", " ", 
           RowBox[{"Lx", "=", 
            RowBox[{"xmaxf", "-", "xminf"}]}], ",", " ", "LenX", ",", 
           RowBox[{"EEXSs", "=", 
            RowBox[{"EESteady", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", "TLf", ",", "TRf"}], 
             "]"}]}], ",", " ", 
           RowBox[{"EEXT", "=", 
            RowBox[{"EEStatic", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", "TRf"}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"LenX", "=", 
           RowBox[{"EERight", "[", 
            RowBox[{
            "TL", ",", " ", "TR", ",", " ", "xminf", ",", " ", "xmaxf"}], 
            "]"}]}], ";", 
          RowBox[{"Piecewise", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"EEXT", ",", " ", 
               RowBox[{"t", "<=", "xmin"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"LenX", "[", 
                RowBox[{"t", "-", "xmin"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"t", ">", "xmin"}], "&&", 
                RowBox[{"t", "<", "xmax"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"EEXSs", ",", " ", 
               RowBox[{"t", ">=", "xmax"}]}], "}"}]}], "}"}], "]"}]}]}], 
        "]"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullEELeft", "[", 
    RowBox[{
    "TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", "xmaxf_"}], "]"}],
    ":=", 
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"xminf", "\[Equal]", "xmaxf"}], ",", 
     RowBox[{"(", 
      RowBox[{"0", "&"}], ")"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"tbf", ",", " ", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"t", "=", "tbf"}], ",", " ", 
           RowBox[{"TL", "=", "TLf"}], ",", " ", 
           RowBox[{"TR", "=", "TRf"}], ",", 
           RowBox[{"xmin", "=", "xminf"}], ",", " ", 
           RowBox[{"xmax", "=", "xmaxf"}], ",", " ", 
           RowBox[{"Lx", "=", 
            RowBox[{"xmaxf", "-", "xminf"}]}], ",", " ", "LenX", ",", 
           RowBox[{"EEXSs", "=", 
            RowBox[{"EESteady", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", "TLf", ",", "TRf"}], 
             "]"}]}], ",", " ", 
           RowBox[{"EEXT", "=", 
            RowBox[{"EEStatic", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", "TLf"}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"LenX", "=", 
           RowBox[{"EELeft", "[", 
            RowBox[{
            "TL", ",", " ", "TR", ",", " ", "xminf", ",", " ", "xmaxf"}], 
            "]"}]}], ";", 
          RowBox[{"Piecewise", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"EEXT", ",", " ", 
               RowBox[{"t", "\[LessEqual]", 
                RowBox[{"-", "xmax"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"LenX", "[", 
                RowBox[{"t", "+", "xmax"}], "]"}], ",", " ", 
               RowBox[{
                RowBox[{"t", ">", 
                 RowBox[{"-", "xmax"}]}], "&&", 
                RowBox[{"t", "<", 
                 RowBox[{"-", "xmin"}]}]}]}], "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"EEXSs", ",", " ", 
               RowBox[{"t", "\[GreaterEqual]", 
                RowBox[{"-", "xmin"}]}]}], "}"}]}], "}"}], "]"}]}]}], "]"}]}],
       "]"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6979618523997307`*^9, 3.6979618602395906`*^9}, {
   3.697967411363584*^9, 3.6979674676986513`*^9}, {3.697967817401436*^9, 
   3.697967817769209*^9}, 3.697968007016162*^9, {3.702810649932417*^9, 
   3.702810671099039*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating plots for publication", "Section",
 CellChangeTimes->{{3.697967533688609*^9, 3.697967558040378*^9}, 
   3.7028108438565474`*^9}],

Cell["initialising function", "Text",
 CellChangeTimes->{{3.702811333662055*^9, 3.7028113381020803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEEugL", "=", 
   RowBox[{"FullEELeft", "[", 
    RowBox[{"0.2", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", " ", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.697967559725213*^9, 3.697967574368252*^9}, {
   3.6979676622805223`*^9, 3.697967706064595*^9}, 3.6979678341199903`*^9, {
   3.69796786736825*^9, 3.697967874703294*^9}, 3.702810772393634*^9}],

Cell["Plotting", "Text",
 CellChangeTimes->{{3.702811343501821*^9, 3.702811344773926*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"EEEugL", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0", ",", " ", "1.4"}], "}"}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6979677081106653`*^9, 3.6979677486079607`*^9}, {
   3.697968024846826*^9, 3.69796802822684*^9}, 3.697968467860713*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJxFzm8w23cABvBEpaI1jejKdtWb4fbHjKO9HtY8uDGc3m3tZG3nT3QjZ0xN
q7SMoTcdrtjY3VJrqZbZqt2UjdF9g6aYNKRpapYRQoQkRuQXrte03a8vlr54
7rnP3fPi8Tx67ECqHYPBAJ2nff5IZFVrexJPo/APyGSL8WLpuqrfqwr/m++4
00S8Gmx+aywo+rcD7TZ3+O5zTx3usvn6Gab0p8E+m4X+9gf3+g7YPDXq36K7
IbE5JYQ/uevCEKwFPx7+hLb2h0In/tkRvM/28xHQbk6orG5IH4WzTNO6/+me
I+LOxd5BVmiQQxDtu6o+tnzrGNijG1xX2k2KY8XJaePg+TJzjQ5iFH0V80Ry
WI5zm0qie2l/CK/iN/bfBS/v3YFS2i7M8u60AAWmnVO+eYf20IDe1Oh6D3W7
nYSbaWdVijq95UosuL/2OHezGEnU31+Ud07ALlqm7GeJwcj1F9fmTWL8njKG
RdtQv92xQKCCTLqR7G0vBsc623Q8bApx2dyK3ZvEWDw12O7KUKOiskIYaSeG
vVSUMpIzg9iTn48HMsVYXpi6khA/C+u353t8GGI8fG8pSx2rwURb7k3DI4IW
9aJ6KXQOrIYv60seErx+KmfL8M55hHYMXgp4QKA4equnnqPFvjJ14MV1gvhD
jS/vpbR4/n75hTcpghPZ2UECxQKSd2hWB0wE3X+xR/IlOjQXR530WCFQxvm6
p7Yuwuwh9G02Eri57DCGNSyB6HiXqCWC9Q1KeLlKj6G6PglfR3BNn/i9KtOA
yGRlhXGeoNKv+gM7gRE3w577+JCGILwwdtQasQxJ3R+dVjVB3fKDhSLPf5Gu
H0vrnSJwuv5Z+Sp3BQW6rogEFUFi4fHZPdQKnijnhkMmCfTSXYI9J1bRZllp
Yk0Q1M5GXw1eWMWk40yli5Kg3OFTKZNvguNt+ba3FQTV8ZZr4WMmDJYZHuXI
Cc60RWRlhK1BIexP1I7R/3yoFafeNWi7039NkRHMdlyMzAkyoyS+sXj7HYJS
68T0dxlmuL0w7VchJfCK4uT3N5uhmCmK2Epb1nx67fKMGTfipzbOjRLkM7WZ
Zz0oRH5kZXnSdtf8ohTwKZCMmltDfxL0DBTxgqsphL/K+qeANvNqdK35NgVJ
sLeURzumnjvf/pjClRa3I9toi752dvcOtQCK8T7DCIGhekucKM8CRYPppUna
gZz0LNbPFnSFmA/ep326Zqgme/GZi6L68zJeWbe5zPp7UlraM/8H+xAGjw==

      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.1242},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 1.4}, {0.12417354154170364`, 0.1252570376670113}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6979677493673353`*^9, 3.697967824029245*^9, 3.697967916650222*^9, {
   3.697968021985217*^9, 3.697968038645769*^9}, 3.697968477867756*^9, {
   3.6979788342505493`*^9, 3.697978847759149*^9}, 3.7028108203279667`*^9}]
}, Open  ]],

Cell["\<\
initialising comparision between various values of temperature on the left\
\>", "Text",
 CellChangeTimes->{{3.7028113617415857`*^9, 3.702811402221661*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EEEugR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"0.2", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEBiggurR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"0.5", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEMoarBiggurR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"0.7", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEBiggustR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"1.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEOfHugeR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"10.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.69797700829046*^9, 3.69797702863451*^9}, {
   3.697977403464635*^9, 3.6979774441197367`*^9}, {3.69797747666418*^9, 
   3.697977540487508*^9}, {3.697978454690753*^9, 3.69797845506566*^9}, {
   3.697978707960936*^9, 3.697978714432578*^9}, 3.6979828011136923`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EEEugR", "[", "t", "]"}], ",", 
     RowBox[{"EEBiggurR", "[", "t", "]"}], ",", " ", 
     RowBox[{"EEMoarBiggurR", "[", "t", "]"}], ",", " ", 
     RowBox[{"EEBiggustR", "[", "t", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.5\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.7\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=1.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", " ", "\"\<S\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}], "*)"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<EECompared.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6979775513847523`*^9, 3.697977602424273*^9}, {
   3.697978100469708*^9, 3.69797821698035*^9}, {3.697978319044601*^9, 
   3.697978325420039*^9}, 3.697978462700379*^9, {3.697978722634953*^9, 
   3.697978728753475*^9}, {3.697978877673502*^9, 3.697978908431446*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF0n0wG3YYB3DFqsvV2o5Z01pnOjnDzHZW5rTfBFuLqbCuOWXlMvTGinmZ
6lwXNGIjMcE2cwS9OKutm1FUqz+lKtR7tZl6WXRaLwuNl4S1zH77Y/HHc899
7nvPP8/zvMKPDYwwNDAw4ND6r6/6xpRwY8MOXezJPDyUTuDhMVDnz5Lgfxc4
TlX6sUr1ZpycX5iO+kVvkWVk0uXjDXobtfso5APX9TZrt7COT27Te/L34GvM
kHa969Vlx2+wO2DFt7e4R10jsvliza8Tu4UKoxnqn6wvylyCb6NKLDDcmUEQ
6dBdNH6yB2Vbqx29qV8+MJ8v5PdhVWabWEDtFHDJq7W8H6ueFfGz1AGiCMKR
DsCpiPW6/3kCkzT3DcZ3g1C4Z5zrpm4+a4ah4juYPpqmCxISNMi/SfXOHUJL
U72Zmrqm37TpevpdbM/r5mRnEoQXyhkvhCnhvmEdNyUiYE+kPvwnYhgad5Yi
/ysCeW7ZVbb3CLxMQnf5ZxM4txtZWnw4hpy65OETYoK0T4wDebw/YHXaruh8
LoF9YxXnTLEKy3as4qo86o0YmUQ2gQJBSDSzgCA2eeQJV/oA7NyErJRvCY7U
ntr7UdGf8Oouk+4vIhBUtrJkxZOwzFkXDBUTrHW1vSHOeYjvp54fDS8lMK2d
XL+Z9wghhwVnXcoJ+N3VnVXCKYR3Ls+oLhBYlHAErYnTCOuRrHxZSRD65spT
mzMz6M9Q/8D7kWBOF5j0dtQszFM1g0+qCXYIemslcX/h15n38novEeS17B57
KV6NOuMrq1k1BLy3njUO4s/hWGqS0dY6gt9OMTVjkfP4lOXrK6+n9+jtG37u
xGNM37HSbrlCYPu5ndLtVQ1SVf1NblcJFh6t7c+Xa2CePX5A2EwQElcRy9m3
ALb89lMRIZCOKEvMyxfgHF0hktwgiApVdR3cuwj3F7cpvNvo/CHu3Jb8RTgr
jLwHbxJ4GnAXZ82XYKtp7Dpyi+Dg6XcSvw5YguuONtNJapf71rrXJEsQVN1H
fAfdh+uxmZG+JcQ5BG1bp9YWCkfFu5bRctTVJ1lB/7E8ysc0cBkaZcKFceqP
f/ZvzJHS3HB0xLmTIPrdUpuG3mU4pQu4SdQJY2rpBEOLfod1pZw6LDLjs33v
a8H+m/+gg9rvMZMbLNZi560K3V3qHOM9jp5dWlx2W/rgHnUXc892exOd3qrR
nnCVx6Z1srTmwnObnjNJCbAxWNE7M8tzkpGyaUvNMzHCa5uu4SlWNjY2/S+f
RyFy
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxFx20w2wcAx/F0OFdXD23NzUM9ddzQYbttGRs/oa501YbrOM+ZEWtmqBXt
lnVBkfPYxqx1pqnu4joPazVr4zokHtKQ5J942lRDxXMpKgg901r3YvHie9/7
OCSkhSW9QSKRKK/77y8+S62hptF864mCY0O5Qvj79/9xyrkM//sn97m6EOfr
OhvFLWueMm7rXGhDz7wXLtBZT3y8h9ffrvNBsYVjRnaXztOPolstY8Q631+8
Ed7hJ4GfesDn5zwhmgudvt8O6YWa30/PLxai0bGeS46WgZ0VPKWqFoJ+RF71
JI4Am5LnJuMLYffRckV+ghL2GYlfBQ4K4Rn6+9HO2j70eYwXeWwKEVqYJKRw
+pHhYJt9zUwEw5xPd4yuDqA+NlDQ5CpC23cHMVQ9iANiJ6VpkAgC3mVmcPkQ
0r1yGiLoIjT3GT9oz/0LcY221pRCERIreUZv0oZRTMz/9kIhgt8Ec+ZV0ggO
D7H/5jt3gFd+40+/YBU+cdR3WWF14AOxno3F52NISH3FHV3oQM4Z/bCIiHHY
mbX1mUZ1wq3lFuV8tRo3A9xGoiSvvZPKLeNOwLs5lmUZ0IW0bNUWlTOJli5h
Mv9BF4L4ydaxVVMom2XuW0Q3WHWdztzqaYRrU/ZwxN3YlnZ5lJbM4Fq8u8Tq
qBjG/OmX3VdmcSnYN+aqQowEeUPvrfw5ZN7Zv5ZNfQiLGgqr89xTkM822HUq
HyL+vc1/nM7Pg8b65bJ7pARLG2GZHzIWkKtmFHg/ksCUpeCXpT9DS65n68v4
HlwRvTV2KGMRNMl9cfNkDyLe36sfmbCE2qqSufbIXtxNtlwZoy+j+I6A5DDc
i1CFcsQk6jnqTYQnDwVJ8U6W67D32yvom5rcYt+VQjO7fbiCtwL+eJ6IbS9D
TPrNNIqtBkUSLiMlRwaOarjGvFaDd1kzGuaUDIx4tdTHehVgF9EGyHJofKlL
eypWoaeXlmKYJ0cAibq6YL6Gx1/ERp+RyeHzjde5otA1kDnr5XXzcpAfO264
lK1hUP7M5aIBAYuPT8+rlGuQeijIQ/YEtJX5o6X715H4JMPsgBeBxlrGceOw
dcwymT73Qgh82XSqpYSzjtNN5sPG8QS+DrzuJFCsg3OEbGeXQuDbsUXOhJEW
l1zTf92bRYBGzztre0ILVrJBrvEPBEKeW1KjS7XwZFIXt34kUKJv5R4g1eI2
ryDThEVAamm1z81wQ2f1KJGo9t/1BjenrfLirpcML4Q6kTZ1LmAHTBtd2LXN
ikFqfuuumyN6Nnd2dv0vyF0Rig==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxFx20w2wcAx/F09HS56tprl1Y97NRDt6rOjHXV6s9DN9VRCZ2HsVKKiU1U
6YOlDi16O6JobpzT4Mq0urVmK9epxENSMk8h/0OCisazaMiDTlXWvVi8+N73
PpaRDP/od0gkkvvb/vurrxLKqIyI4/e7s73EmVx4eIj+8LNl4X/fPjRd7Wt7
R2/y2cWlGfpDvXPMYlL+DGzQ24B/qqNK1Kz3Tj5lX9LlNr3lQ6FNJmF8vR8v
lAe2uD0DlbZ58MINLupybH5c8+3EkN1sayibiwf77nMOh/6NYoaj9EAjFzEH
u0rGznaD6TRUaz7PxQefLRZlRfZCHXdOYribBwfabydaK/ogl16fsXLlgZYT
zXUvFOGulUFXdRwPRhnHdOSf+5EtUxaLynl4mroT4tIBhJymB/eP8dBQdYvp
nS+Go8vd7nyLFtT1GT9pziRgcKPkxb2oFpxnV5HfjxiE7mRyMOefFrjJmJPr
0cNQBgeOaR62oiq//C83bynerEQKfOhtcOIbmFG+HsV+l8qGAs92ZMQZ+gcF
PUfNlunb2235sGuscb9SOg7C9Niyg4EAdroEDosjQ5g8pHPmtQCMy9JVauEE
jgZZCtrmnuFkfazptyUvcDq7JcdR1YH06lZbTqkcjy+FW86vdmJN2PZxXu4k
blIEVn4qIYzr5W/aC6bwyHq3x8SmLkR21XbWZE2DUu5KLlrvAqXMPb01eQbM
L8kT4ZpuhH+y8trmyiyEsjD7LboeKLT+Kc70OezRxj3aqu7Fe+k99azEeUi0
5+wbmH0o4O0ZNU9aQB3fYSp2tQ9Bju8ahkQq4OHYOSL9XoTfY02UozGLGLdQ
midPikDr6R3e9s1LLCYGBLj79+PDSwcGXayV6Ng/L1E09mNpas2qqEqJNC97
TbDVAMISKxnuFktIii9pj88YQKF0sGxXxRIYUh/vHbIB0MPHha6myxiTyIcE
n4qxdJyq2FS0jPoTYm/dNTE8SdTluV0qtGemDa3wxXD94UjyTzQVWNbPnxyV
i3FYsk/7EUuF4ujUxSMkApTPz8xKe1Vo2naQNWxKQMPOGsnboUaeW7El04nA
gwr6KWN/NST38kLY3gSifvVrzC1U4xXxi1lCKIH4L+7YNPSosb49pVL7HYGL
owuFMrIGt5yVUb4XCUTEXL9g4aOBIuBMbW0qAd+XJtTQPA2K2UnK9msEcg33
HvIUauDm5dw8/NZCk71b7Yy0eo+PdJ8f99iwlpPxlJ22YYXRVZoNaUXv7Jue
cvLVDZspNydkNW24LqhjRafb8L/lyR1s
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxFx20w2wcAx3EtPR3z0DLXqHbncU1jZW4tdVt/nnpGp0mc1oxiNGy6o4+U
9nrUodMIoq6cSyO7i2lmW7GOG22E5hAknokk/HWk9ZxIPFyns+7F4sX3vvdx
TEgLZ+w2MjLye9d/3zyTyqGlxZ8S9OUHD98VIiBg4HeqGwv/+8GxVzVhbo8M
Notd1r5O+c3gAoekG0/PNxlsLA7t4g88N9hGbOd0NaPD4Jnx6FZSjNjgPxar
z4v8OlHSapUelC9EfYHrra2wbhDqcR0EQtQ5Cbje0T3wkTLp3nohktx7Kydj
+7C3urvGybMNH55YLstLkOGoZeeuhfQ2eNJ/DWrn9UPuPMqgdraBXsAQ+rMH
0EAOrpC7iGCa89m22cNBeGT5ks9WiPAsywbDVUMo3l1Huk5qRxO/5HZI8TAm
o2rul3DaUd9v8efzuyMIYM9bWbt34GI53+yD+DF8bPzN3EDsC/hN3579hyEH
bz/dr0AmBr+4usUvRIEG//KPlIGd+FRs7GB3TgWYNz/u1XQh5zuT8MjIKZiT
LEZKBRJQmmv9b1YRmGA/4duf6wVlO5XL4k4jlnNiacxDirQMxRsa+yVY3/c5
h+tk+KIx+eCFyr/gQ37cF6XtR3ZNuxu3agZBXpR9MeoBbEk6PIqYs9DEVYQW
9QzConHm7YtSNd7wqJaijiEk9P7cXZv3Ci1WVS8vCYZhx/HPbr/+GjELSi5R
OIK4Tzb+dr05B5sAUUvPrVEsrYffOJ4yjx9KHI+XRY3BKlvayLq8gB6Xk5ur
p8dR2nZAdejqImIjtKQzZDkivd4ziUpYwt4nEnnephwNySSNKmkZ1FXm/bND
E6BLZXLLr1cwmEueDa5U4Ej60TFfFw1C8vMZsggltOot5zK+BoyHaT6OB1SI
ufxjmv9hLTxN1CeHxCqwFWMcW54Wh3Q1tPqMSaTEEZLPD67iq9ojodL9U9Ce
oi3tKltFoi6ZROVOIdCItjpvq8ODLJ1JoS0B7wmndTJLBzfK5vaeMAJ2PhFz
CpkObyMEw6RvCayV5ymL9umRqDBvu5ZNoI6XEmoRrke/8wXRnXICib9Qm5ls
PVILZYEZPxG4dPqRa5NUD2vCatD3KYFrqkX2tNka7mVwKieEBOKTcq8c/nIN
dR7WXrmdBMJWSLToojVcqXcfFUsIME3sjwVK1pDMzVxRvLOEZP8+xXTdYELZ
d5EI2PE6N+dZ+Z0dL5lm0l2NNgzOvxc4Y5a5YwfNntS81h3XR3ZtbG/v+F+Q
VBUC
         "]]}}}, {}}, {DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["\"S\"", TraditionalForm]}, AxesOrigin -> {0, 0.12}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {0.12309004541639604`, 0.5247630765197585}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.5\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.7\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=1.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.697977024454679*^9, 3.697978265983199*^9, 
  3.697978361355311*^9, 3.697978499149797*^9, 3.6979785593615294`*^9, 
  3.69797876563811*^9, 3.6979789511625032`*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/EECompared.pdf\"\
\>"], "Output",
 CellChangeTimes->{3.697977024454679*^9, 3.697978265983199*^9, 
  3.697978361355311*^9, 3.697978499149797*^9, 3.6979785593615294`*^9, 
  3.69797876563811*^9, 3.6979789513556232`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some additional plots", "Subsubsection",
 CellChangeTimes->{
  3.6979789172459097`*^9, {3.702811437563101*^9, 3.702811449461244*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EEEugR", "[", "t", "]"}], ",", 
     RowBox[{"EEEugL", "[", "t", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(S\), \(A\)]\)\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(S\), \(B\)]\)\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", " ", "\"\<S\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.1225", ",", " ", "0.1255"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<EEAsEugenio.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6979789312057123`*^9, 3.697979039030905*^9}, 
   3.69797909676022*^9, {3.697979130087316*^9, 3.6979791735029*^9}, 
   3.697979215160021*^9, {3.6979795105502243`*^9, 3.69797951890007*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        LineBox[CompressedData["
1:eJxF0n0wG3YYB3DFqsvV2o5Z01pnOjnDzHZW5rTfBFuLqbCuOWXlMvTGinmZ
6lwXNGIjMcE2cwS9OKutm1FUqz+lKtR7tZl6WXRaLwuNl4S1zH77Y/HHc899
7nvPP8/zvMKPDYwwNDAw4ND6r6/6xpRwY8MOXezJPDyUTuDhMVDnz5Lgfxc4
TlX6sUr1ZpycX5iO+kVvkWVk0uXjDXobtfso5APX9TZrt7COT27Te/L34GvM
kHa969Vlx2+wO2DFt7e4R10jsvliza8Tu4UKoxnqn6wvylyCb6NKLDDcmUEQ
6dBdNH6yB2Vbqx29qV8+MJ8v5PdhVWabWEDtFHDJq7W8H6ueFfGz1AGiCMKR
DsCpiPW6/3kCkzT3DcZ3g1C4Z5zrpm4+a4ah4juYPpqmCxISNMi/SfXOHUJL
U72Zmrqm37TpevpdbM/r5mRnEoQXyhkvhCnhvmEdNyUiYE+kPvwnYhgad5Yi
/ysCeW7ZVbb3CLxMQnf5ZxM4txtZWnw4hpy65OETYoK0T4wDebw/YHXaruh8
LoF9YxXnTLEKy3as4qo86o0YmUQ2gQJBSDSzgCA2eeQJV/oA7NyErJRvCY7U
ntr7UdGf8Oouk+4vIhBUtrJkxZOwzFkXDBUTrHW1vSHOeYjvp54fDS8lMK2d
XL+Z9wghhwVnXcoJ+N3VnVXCKYR3Ls+oLhBYlHAErYnTCOuRrHxZSRD65spT
mzMz6M9Q/8D7kWBOF5j0dtQszFM1g0+qCXYIemslcX/h15n38novEeS17B57
KV6NOuMrq1k1BLy3njUO4s/hWGqS0dY6gt9OMTVjkfP4lOXrK6+n9+jtG37u
xGNM37HSbrlCYPu5ndLtVQ1SVf1NblcJFh6t7c+Xa2CePX5A2EwQElcRy9m3
ALb89lMRIZCOKEvMyxfgHF0hktwgiApVdR3cuwj3F7cpvNvo/CHu3Jb8RTgr
jLwHbxJ4GnAXZ82XYKtp7Dpyi+Dg6XcSvw5YguuONtNJapf71rrXJEsQVN1H
fAfdh+uxmZG+JcQ5BG1bp9YWCkfFu5bRctTVJ1lB/7E8ysc0cBkaZcKFceqP
f/ZvzJHS3HB0xLmTIPrdUpuG3mU4pQu4SdQJY2rpBEOLfod1pZw6LDLjs33v
a8H+m/+gg9rvMZMbLNZi560K3V3qHOM9jp5dWlx2W/rgHnUXc892exOd3qrR
nnCVx6Z1srTmwnObnjNJCbAxWNE7M8tzkpGyaUvNMzHCa5uu4SlWNjY2/S+f
RyFy
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         RGBColor[1, 0, 0]], 
        LineBox[CompressedData["
1:eJxFzn0w23cABvC00tpyzAw5USvTxait2K2MrR6hvauWSbSoUTReWrqiHVMb
ysr0dmhR6zrztjtdZ1VVK9a3b1A30ngL6iWMaFAmhCRsHc1+/WPxx3PPff54
7p63+PF+UZtpNBqHysv++2BcKTc+3G2yz97hs1cE8PDo/c3XOh//+/KumWs+
1mVaM0IXlp7F1mqdYx6ddCegUWudtgPtVb0PtTZqY1qdSW7VWjYUfJ8V0qZ1
w3xFQLP7H2Dwx/efpFyXw/5qzacDFdLD4mOUb1hVlzsHP4aYqTn0CeXod0VX
/wzthFm6ocCRsoXTQlE2vxvGRxSWepQdeDf3tlT2ILS5xFqqKwAvJ4pwCnsx
fepp903KupkfaxhXxDBz4zgkUH7wpRH6S/qQKDpxzpZyY9WlVK+L/WiSW6ZN
bKX+9Ojfffj1AHLHP1JdohxZXMUwCR+ESCFZn9wigLs0depF1DBus93X9ChX
Xay45+4lgWvx6Sx7ugAftOmYM/3HECI1GbDVESAzhu4XGDiOhjJ/O5PNAtg1
XeecLZlAFs/lqM4mypq48vxyKfqmhvy/0xDEJ0uecwsncfAN3hWndYL99ce3
Hb36FOf1yWzuc4KMay3W5SUy+Ge5eo2uEqwJW+3zcqcQlHbXxltNoF8vW39U
MA2NW3JTyjIBX/Rrx/XsGSxFJPF7FgmYpZyMlsRnKDA4F+IoJwhzXP2XfXYW
93qFNUFzBPIVv6TdsXPoULKCGmYIDDK66vMT/kKYk/rEpIygQGA69uaZefB2
epN3JgkC33+VHsSXw4ftHVM9TnD7OEsxFr0AtZuglTFGwOvqHn7t00UYlsz8
XjNCYPPFzkHXtxWYnaMXJA4RLE2v7SiqUsA31OJn2ycEIQk/xXO2L2F45EWq
dT9BoWSw1LhyCc3jly9YiAliwyaEe7Ytw/DYDwsRPdTejSvfVLSMNHsDS0kX
gSeNuzxnrET9LzuORHYS7DnlkvgtT4kiRvc/7SIC5xGrFdt8JTg2r99ypcz8
8PCspFuJfdVG4trHBOri7NE8QxWcTVfSd1O+URl7QN9PhYIfH5l2CQkianyb
cgtVWGzRH0ymfHJfGbuxS4X3blWHOFP+fGy+UMpQI+Z7ce9WyuHR509v91bD
JWCgTdZB4LPI4gbnqVGrs7fuCeVcutkuT6Ead1yVh15ayDLTs9Nd0XpitDNy
wmPDK+WZD4rTNyzXTeGxaataf3PBU8ZI2bC5Yktc9v0N1wW2r2o0G/4PYVUS
OQ==
         "]]}}}, {}}, {DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["\"S\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0.12250000000000001`}, BaseStyle -> {FontSize -> 20}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0., 1.499999969387755}, {0.1225, 0.1255}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(A\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(B\\)]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.697979060056497*^9, 3.697979116231676*^9, 
  3.697979198950439*^9, 3.697979235306913*^9, 3.6979795448103657`*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/EEAsEugenio.pdf\"\
\>"], "Output",
 CellChangeTimes->{3.697979060056497*^9, 3.697979116231676*^9, 
  3.697979198950439*^9, 3.697979235306913*^9, 3.697979544984704*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EEBiggurL", "=", 
     RowBox[{"FullEELeft", "[", 
      RowBox[{"0.5", ",", "0.195", ",", 
       RowBox[{"-", "1.35"}], ",", 
       RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EEMoarBiggurL", "=", 
     RowBox[{"FullEELeft", "[", 
      RowBox[{"0.7", ",", "0.195", ",", 
       RowBox[{"-", "1.35"}], ",", 
       RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EEBiggustL", "=", 
     RowBox[{"FullEELeft", "[", 
      RowBox[{"1.", ",", "0.195", ",", 
       RowBox[{"-", "1.35"}], ",", 
       RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EEOfHugeL", "=", 
     RowBox[{"FullEELeft", "[", 
      RowBox[{"10.", ",", "0.195", ",", 
       RowBox[{"-", "1.35"}], ",", 
       RowBox[{"-", "0.175"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6979809621217833`*^9, 3.69798100127498*^9}, {
  3.6979811093302193`*^9, 3.697981130546941*^9}, {3.697982804665262*^9, 
  3.6979828049369*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEEugR", "[", "t", "]"}], "+", 
        RowBox[{"EEEugL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEEugR", "[", "1.5", "]"}], "+", 
        RowBox[{"EEEugL", "[", "1.5", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEBiggurR", "[", "t", "]"}], "+", 
        RowBox[{"EEBiggurL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEBiggurR", "[", "1.5", "]"}], "+", 
        RowBox[{"EEBiggurL", "[", "1.5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEMoarBiggurR", "[", "t", "]"}], "+", 
        RowBox[{"EEMoarBiggurL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEMoarBiggurL", "[", "1.5", "]"}], "+", 
        RowBox[{"EEMoarBiggurR", "[", "1.5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEBiggustR", "[", "t", "]"}], "+", 
        RowBox[{"EEBiggustL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"EEBiggustL", "[", "1.5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEOfHugeL", "[", "t", "]"}], "+", 
        RowBox[{"EEOfHugeR", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEOfHugeR", "[", "1.5", "]"}], "+", 
        RowBox[{"EEOfHugeL", "[", "1.5", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.5\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.7\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=1.\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=10.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<t\>\"", ",", " ", 
      "\"\<(\!\(\*SubscriptBox[\(S\), \(A\)]\)+\!\(\*SubscriptBox[\(S\), \
\(B\)]\))/(2\!\(\*SubscriptBox[\(S\), \(A\)]\)(t=\[Infinity]))\>\""}], 
     "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}], "*)"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<SumPercentage.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.697981155966628*^9, 3.697981185538834*^9}, {
   3.697981232107216*^9, 3.69798127036274*^9}, {3.697981306505403*^9, 
   3.697981403321348*^9}, {3.6979815362585506`*^9, 3.697981536745618*^9}, 
   3.6979817446425743`*^9, {3.697981883280034*^9, 3.6979819798713284`*^9}, 
   3.697982193527095*^9, 3.697982280662209*^9, {3.697982826890853*^9, 
   3.697982858449624*^9}, {3.697983085937935*^9, 3.697983086833733*^9}, {
   3.6979831223355637`*^9, 3.697983126822949*^9}, {3.698047436183649*^9, 
   3.6980474412998734`*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF0w1Q02UcB/DxFjJFLxiLAYNE3t+CDlJR+fFWIURsqOwU5S2BwHh1iAbH
QTqpDiYOuSJCmDYxRIUwoHhRwZ1AyItSZECAjlcZbmMbVsji97e25+53z33u
ufvd8/zu+W6NSwuP1yaRSB+uF+4vQlIrGWkxPlokXBLw9x+6FWbHhf99wW32
SqjdRbXJUUvSueSbahdaJGT9GNGsto4wuFsw1KG2sZBqnZndpbbo98g22mGh
2k2L1RF3fe+DUPzKDYW2OauhPRDivo1wnXVt1fbIXyDFpYZwgktf+Z9RDyBw
uE0LbfXOUiknbgBc27g6aHfmjcBO/iAYbNB/Dc0sjL/txxuCrzlMA7R+wW4V
+auHIAyZMES3f2oMwxWPIPaNXGN0s6Akd++5YajVrqcR9xk0/Lnjs1+haa3/
TeL9jQefJGX8Bl4xNQ7oo2UCsknMCGwsZXigfadyp9fiH8OFipr30IJz1a2+
e0chusHzCNpTqGNBPTAOJjM/ZaMLknTDWawJYHwh56GdW676nayYhLXakjrC
qtQqbtUUdNcI7qPTskf/ZvCegLw9YwId1JhofqT8KSSt3VYS83Ux2ZpnJgLB
GRVJa935VzrtqipE0OnJIqM7dgQ4UynTUJHlbIRe7e16q7hoGjzyTGhoXRim
Om6ZgZW5XCu0YaPo5b3zM3CpvtEG3QLdT5s2zkJmH9sBHdd3recqZxZiPcyd
0W23lN95vZyFj2XfuqCplX75new5OBCl74r2TrTwYSvn4JipD3Ee7bHyj+3J
eaDPuTih7SiCFlfpPDCdzO3RYmV4llfyArRnK6zRea0llDjxAlgEBtHRW/L7
G7npz4Bf9wkVzag+HhQhfQYvbpZvRp+/YzpOz1wEUWunHpr9V0n6roVF2JVT
u4rzYr1toHswTgzv9wzJ0D8k0iTjCUsQELZ7lPg//QOPNx96DkvXjLrQDiec
RrxtJDB217wWLZ1Z3VYqkMB+1Qku+nD6pTQ/SykkGqjYaN7oSCWFLwVe/fVD
6OToyd495jKI3mcdiHYLMx2zYsmAf1nXm+jnwxBrlcrgdFKlO/obq8E05SMZ
3HgYbI8OIDFkC5RluDwvtUTvSdnJ/pK5DPzvjU3R2/+wVjpyl4F8z8oITd2x
f350YBlE9OZNaEUZZ6z4dTnwHGM2EPniJwcbhsuBb0/XQ390PayliCeHtTNC
bfSxdy/aNvfL4U7KPiJvx8cXeVNkBcTa5BB5jEk4nWH5wbrLKYRDn9MYkcUK
2GnyKs9FumZuAb0KIP2X916a2SZnfaXak2MPjk76a6ysKmgvy9NYrH+KaUta
Ufvs5wEi8imNLSR6qZw2jRtY3Ssqlcb/At9sAyY=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF03kw3GcYB/DFIraOhN2tM+pshUTSSinhcbQjcS6TUEeFxQpt3JJoJbXp
KJOwcURVDbtMN5VqqCMYREKQJc7GUUTdu67lt45VQbavzHS9M++88/nrned5
vo8ONcozVBKHw7mie/D+6xxZSIkKtMG9OxjY2w/UuBsy4H/fP8V74GpYJDYh
YFWwEFEhdqomLeGxV53YUu1OHPZAs9gq7WTd2OvPxZ77269Jzb9d7NoVlleL
7QvInfJROXBlqsF3e66dcFVedlgS+Q/d35nmfi9hd6Q7SAGZZtKd/09AD+RJ
MAL1kLU/Xc1JofaB/pDijiPyaY/yz1uL+yGE88w6EdkjNfSpXfYAmMaWBzcg
y9LPiQh5f8EA33dYRQKDJ9+qwGDBK7CQ1DKnI9exM5Mu3BsEC+bPZjvIlf0K
Dc23h4A/sC6iS6L6q31mwmOGIWNVuup9KQxCctkEUuAIzOzZzDYi204nzb8N
HQViecc3LtIYsO+xGm0vjEOdTGLKqgwGZu1SmuRLE+A3GZEzeAQDejje09t7
Egazdz9pJWBgXF9qd6NgCsJUeUSGPLIokslgTkPwY9a5aEUMoq6Pv6Fkz0By
uVIF8SgG56vDNL7Kn4U015bGR8dQf01IOrfU58BX36E7UBmD5AethsyCOaDF
abCkVDBotnAwJhPnwdT75ou7yHtdz00z0uchs4HYI0XEAA+DZCMlLthkcTix
yArVc/ttWVy4ybuC70GuB85s7Xs82CVRlxVIGFC7yzpLU3gQ3ilbZYXcVCP8
9ew+D+QsnWsvIZML7ZJb4xfgzB23WX9kyzBNm3jhAiRYjVLckS+f2d41uLEI
xtifRcbIhkR2/UnBIkxwj/wkRP/xhZ4JZyOWgOD25UQ58q3GTCKVvwR9c273
XZCVknurGdHLYO6v83AI1UNhxZ33EixDDXe0yRU565nqhFbsClgkvRmtRv2I
38mMtlpaAf7eaSMSsvfHcngfKh+aVBn8K6h/VWFq2ARtFbpVWWldSig/vX2j
ir5roJxBI2mj/n907cSIpT4GLtF0PSqaj4C7p5fDxuDDCkWDGDQ//+iSKLvj
AriLH3tZguabPT5SSCwWwHKCcP4pmn/E5akua411mG1rCdJC+RDYUPgSOevw
vWlaaTnKzy/a/VHCV+tg5XW0cx/lzQFHWV8iboB/laNTALL11c/i73hsgMxG
+gdjKJ/mY7pCI8YGOJpc66Ahky0uLo73bYDoRMnJfZT3rdyU1xnHNsGW4dXx
28E+FUc4KXhuwkX3MqUw5OBH7vXp2ZuQ48wws0D++osig7reTbB2zpfXQI6b
WMmeJmwBN69gUg45kPZDzHGXLXirXPZQAtl1TY3il7EFO0FtEgf7m45XP+XQ
tQWid2cNutTU5Y1lhWJPve4JmbI/tJBJf5J769B82UQPA9y22D+mOcwREg+t
iUlHpjQdutKbsy0SHfo/KLla0w==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF03kwHFYcB/DFYmwjYexuQ1QmspQQIqUkKT9W0iFi7JpkDauuOmJbV9CQ
GqUqxDgWkVSNLG2WTJM0lY2r1lKpxBV3KoLUse7rLXY1QrYvmel6M2/efP54
b37v977vUFCUZ4gygUBwx/Pd+q9bZCkjKsBB/n6sAp3e98jDOBf+93WL2Qp3
41sKk/xWJHOcBwpn6IfGV7NqFVZpPdvG7xMprNNKNbx0+bHC4hdsoa5vq8I1
S2WsPx2fgpZ80JpAQFCVYfTttns7qDLjf1fHvmf4K8+W3Qkt9GgNGnaoeVfx
K79n0P3EtcIP++CnK4XpQT0gUlZlNWEfY/52uqW8F9z6fWMclRAwM0KanAr6
wMAscXAeWz31MznpZj/MuEqv9iojaLyiA4MlA2BSnugxp4Kgls9Ncs0bhOz6
hhf7VXE9vZp/iL5/Dip17vExaghIAu/J8Ji/oWo+4uWsOoLgIj6JEjAECV+n
lH+ngcBxImn6bcgwVEdkcb00EfDzyhocXUeApjxdc04bgXWrij71whgc7MwI
HKIgSA0nenp5/QOVNpTrIXoIzOruOCWUjENmNN32RwNseSQvlzcBpq9pwnVD
BFGXR7YYBZMQ3GA8UGuMwEUQduCL4ilgZw2n+RxBIDanHErWEwPv4sUnq2YI
UipajHklYkhn8S38jyIQ2TmbUcnTEFMtLcm3QLDd8dgyJ3sa2FeGD/MsERBh
kGq6bwY4QubUzWMINAXinb/yZ6A5c6Q90ApBHbRN1XwwC9eCl/rXsIO67rbf
SZ8FX48oNe/jCISPZLdtdmbBNomvU4hNLXVKaYmbg+HUVMov2CfD9B3iZHPw
Kj+v+wdsf6vNN0YJ86DEK6HZYBuT+XVHJfPwSZCyQITPX5Z5xttwFkCQU+Vj
gJ3cwCUHLS8AV1zsQcf17UvpFuRGL0JXYOENW1w/oyzWhSVZBBM5Q1sN3y+/
ef/YR5eWIFdK9rhrjiDuNTf61MIS2PLmmk7j/ngd1yB6By2D2XlarMgUwcMw
XTQWugJqn1N99+L+Mrt7hvf6rMKMH6fRDvff5JsjQydpCPK2Mt5a4feRzGwf
LuQjSGsrVanUReAb/XOUk4EETlS07QTg9y0YGSoll0sgr9nGb1QLAcd/vMP+
wBpc802tF+/B+x0Yy0qFaxCuKx33w/n56WBvlGxgDTpTPravxPlyJjDWFsjr
8LBU2Pghzp99xIm4LOY6vAm5b9lBRGD70lBmmrsOq7XBk7dxfql25+dHetZh
yafR+QbOt7QofTRHewMoD5y49Tj/98o5ZzU9N8DtAntRC/vL+x512QUbkBxo
/bQI/5+vztwyqu3eAOopcZoLduzYUsEESQosVku5HnZAaFqMwTkpmKtspRGx
3Vd1GewcKdhTnhPf/d9sop6Fc4cUCO8Hgg5dvT1m6jKFx0efBY/Tdy3jpTYW
Je96WT2RaUTYVPhqprOYlLhrfaQamS7cdZVX26Zcvuv/ANhiYDM=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF0384FHYcB/ArZ9YVhYs5xlhndKZkjTHejvX4MXKn5YipKSqtTmKqlVCy
eVA0W+XhUGc9pTYjbKHFjESIOpKmHIf8+Pp1aqvZV8+z832e7/N9Xn98f3/e
pqFiv7DFDAZjI+3z4/NP9+UIxNucGa8bgatrW6mveTr+93fWikIf81yVWSFj
E4MRP6mcbBQec92/XGW1Oq8GaVu1yrp1emZRsbUqyzuDKg2C61QuG8nzv+VS
D28G9+i8i5O5X7/0uQ3XhrhX2tRFZpcldkF3YKt46L2JOtyq6dzjkGYwrxx1
6aQ2+XDsTFJoC7Qv2675eRHBWuG1T2ryW8FJrEPTYgJhcthNfmYbvKwU2Y5M
Ao2Ej+dYP9yD+9n8BIs3CKoO66Ijux3btbO4MW8SlEtPH/E81YFQzwvxIyx6
nlbN36oT76MjNnGqSJPevyTw6e79DzDp+fieZAXBjiwpa+U2GWp49qw7ugQu
T470/xvWhVLf9vvuhgTSU3k3XDy7sao/zKnRjOCDOjUjvc09EElvldrwCBJ2
M/1Eor8wcFAn4EtbAl7FJf7B7F5kntDp6nSgntsnSZc8QUaKHmOXK4E4tvtv
QeZTjGmd7Gr3IAjOMl0qW9kHcVSuCcObwKNkp+Hn5/qga8KzGd9I39tqpWkc
R44A2bBGhpAgvrDGXJItR56mcC/ZRFBt78bTY/fj12trjw9uJnjZWLsmLbUf
F7830CoQETDRoWe5fAAyoT7LPpBAs0T+6o+MAdx0iE2M30JQgYa+sqUKCHuL
+/YEEYQ2Xbl9KUmB1baWsdrBBJWlyovrXymg5di2S0ytl8OPr4keRHVZn/e3
1A47jZyjlYMQ2fX7BVBvtZn9h3twCKwN7wTL6HrmbGnF+xNDOM96EKhPPar0
i1kfMYzb6+QKHbp/3I3T7NDRYRQc7kkuCiBYHn+3JD3yGZjWTbnP/QkEeQc8
/CeeoTYlxEmN3i/j97d63o4aQW0q+1C9H0H0i9ORjsMjOCFfYxkjIBCtW8IM
DB3FhdFHZ4d9CH7ZaUB6wsfQqeRUlbrTerrb0qW1ZRznVzi+Z84nsPhqtcxh
Fd33inohl/7XxMDLd89ICYzGu0P019H/iSwQ840nwGwp1g1cTZDZLcth50+g
tJnxxawpQcTW3kYnw0lIta63RnDofGfB6KIzkxBbLHFPofV03qRVrGyfhLn6
nJsxrTc3hmBymD0FIYMXp1xG4LT3o+gU4RSOvWjY4EXr1e6hmdIyfQp/XpUY
DGrQ97b/bKi7ZQqcax43itQJZrKSHqVpTyOt5VhMuxrNV36El6bfNBLZ/hY7
aF62X/WtSM2chhUnpn4TzdOeDbnc8rvTMPxRw6OQ5u1Az0jmE9YM2tX5VU7U
28KP7zf2noFz3/azLGqfcQNBUNoMhFWHl87nOZXJsXZrnFHlvdGAs4ynoVS5
91Hzjl7XBSslCVVZcQse1Tgk5DJmVT75jZucdWjBRkR9X1LlgotFDbNzcwv+
D140Miw=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Asw1VkcB3DrastthfEWWeqqiNJWbB5frxqywm253nS9lrauV0S2uVir
keS5O2V1VXurrTZTKirVbq0NKxGl6BauR97HxVVJ9uzO7PWfOfOfz5w5M+f8
vr9zDLk8doS8nJycNx3//t+67Svz5IXayf33ETg6tlzzMM7D/y42HzjrbnxS
Zmbw2MSbmAqZs/Ui91/3qZKZUbujTthyV2a1Wk2j+OQHMvc+D6jRCayV+cZI
uc8f9g9xIOzCHIv6Sjbr4Af3ejhXXKrMZRBcMrogsAz4G9/Pui/rYBJErms8
/ir4EQKZViPeagQGW8aKsriPEfddcEfxcoINXped759qxqWcdKViIwKv7Ih7
DoUtEC87+OnTNQSL023mmT89gUq9ZUq7OcGdVDW0lbZiRuAatWYTQZUwP831
WBuSGvgff7Si+2lWunU34ylixoX1JTb0/JV+PdFxz9BYoDVmZE8QXiJkaoS2
Y4nfk4MhTgRsa9W3imHPccz3bVnhdgL77rS+jxEv0F74IDvNlSC+Oq9ZwOkA
49uqrnduBMJj5bftXTvxakNruPNOgk21DD1NbxH6FrG0zrAJ0qMV2BzOa/T8
LP+rnQ+BafV5hwOlXdh9Yni3lh/Bxc4jsZn63Yi3ucxM8Kfz8/sEeYJuOKWF
zFUEELhbsx6Na/cgxjat4k4gAS+5871nYQ8i8vfGVQYRBJYYLm3XEMPRt3/+
TDCBS2XU8qDjYpxuCn6fGkLzWqdheEi3Fxs7i9dvCSXgn71vLCjtha9ZeXkH
9V0rJ1NN9T5wrVvXhu4m+NDwYP3R3D5ILz5ktlIroE1zrXI/JPxzDGsugVJl
79yfBf3gN3EYedTVqBPfWDqA0JgccR01t/Fi/fmsAYx3l8hLqGuuSX/ZPDcA
y+PqNophBJplDvz7iW+Q4bxZoEy9NUrPLlH6BrYBosMM6hCLmVnWgUFs1fMv
FdP1xurCarOJQaiIWxorqUel7P2bY4YgYaXtjac+dDtfnTs6hHBFoyQtamV+
U2Ve7DCKU93Wn6P79yxPcPGZGEZC1vV7K6kLftcW6cePoK7c4lYOPX/iu/xY
66ER/LXTYnKA1ouzUVHBjzuKJddNTSyoFdxVU0t7R7Gn9mbyLlrfq1E6RBQ5
hprVGS6BtP7ypVPhSV3UHn68IJqPV9PjF8v8x5Fc1aC/nea3Jsmkfesqgu2n
1cyf+RJM9H9YWSQkmOOK/a960/xiT/McVkzgjL+gyJr2S2Fne5n6qQmYZDZv
a3AniAnparBdLoHZ0iATkQuBuYf2SwOOBG23JdEGtD8n7DxHPymSgP9NsMiQ
9u8Jg2aetFUC1dZ1VQUgcJLzlAypTyJaOV0ksCaw3ftlYo7XJMze1+oesSSw
7DCSrs2bRCzv5irGFzQfq68HOx9PIsUm3i3djGC6JOvlUdUpzPZlbHNeTe/z
qZgdSuwpdAfPtrE/Jwj7zaM6t3AKg/4mu7K1CfZsO8mqaprC8ImBmvMqBAmi
kcJu5jQC5Xn6r5cQhEZmxq34ahoaUSrPPORpf4/reAYcncYqn/QOBn0/chV0
zZ0apmXvS4OO7memi6Uyd718FN7luGCpIP1OyaEFjy5O8WLJzcj8w2GnXmbK
gvXIon1ZNQu+wqmbmZ9f8D/6LHhz
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox[
       "\"(\\!\\(\\*SubscriptBox[\\(S\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \
\\(B\\)]\\))/(2\\!\\(\\*SubscriptBox[\\(S\\), \\(A\\)]\\)(t=\[Infinity]))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 1.}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {0.9999999999999999, 1.0241848200860493`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.5\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.7\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=1.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.697981852643516*^9, 3.697982137646298*^9, 
  3.697982276381311*^9, 3.6979824403667707`*^9, 3.697983019537716*^9, 
  3.697983291465629*^9, 3.69804828247619*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/SumPercentage.\
pdf\"\>"], "Output",
 CellChangeTimes->{3.697981852643516*^9, 3.697982137646298*^9, 
  3.697982276381311*^9, 3.6979824403667707`*^9, 3.697983019537716*^9, 
  3.697983291465629*^9, 3.698048282706212*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.697981747128854*^9, 3.697981754319515*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF04s31AkcBfChLUWSkl6iJkNvezaVSb7fyh5SnpVBHst4RETZEUpMDbJl
PEYlzVFpmyIr5qfYTREtoUyJSK1H1nMar5kxY1Vm2z27455zzz2fP+Cuooft
91clkUj2X/vPTuwLzXYM8wbFvyncEXbjRJ2DUQr+78rk5DI7o2tKz5wVrjZ4
pFBpmzifhAe0UqVLo/3beY3lSrcdCjYJj3yq9Ljj5/qlHtVKa1uzAyp3PsMn
ZIWioqLAIo0dnfzZrg5lt0Vxm66owPxmf2Kb+3M0fcPpTOo1hGWTAwUdXg04
lXh6ak+DOaxeGZKXQH+Ju0gtet0RtsCTaTtW5bxC7tGI1JV6rmDWfvT5Lk4j
Uu9y6Bo/0+FzsFxDI/M1rpmY+JRZHgyVk0zbZm4T3qgiE4tjfgSd9lvnbVKb
0W6zT59qUTQEVtTWlp99g0d8NyXGHWYCU/vXsaDjLRihXWBTdCAesnzvLFvk
3YptZszbNrlJsNH1g2zKvw1HGytG+/LSoUPiINhp8x53u+bYb7DLBHHn0m91
ndsxZC/LNXo4G9LyTx52cenE2HV+k2leN8FIa7ZdFLcLF+8tWLCIw4OSY8z8
lOsfcLXmEOu+NBeaKRlqTpxuTMybWLVtOB8MWU1rPLP+xJiTd1UVrffgXlDb
pthlPWhCmv9OrlUEVMdO0+vcHrR1YzWG84rggjdB1dXpRfVYrTclZD60H0sA
dnIv1gyFObuk82GP8whlrVYfGv9QPNEg5wNBddOsTu/Dl6+vBm/fR0CPdZqk
RKMfy7uiyLbnCNClPWvLTejH+b83BRN8Atbp+T3Y8qUfnUWFkYI6ArCblF7F
GMC8ju9MI14REBJj6sCQDWDhjtSmrqcEZOkGahpFDeLj8jmChpsEpLwLrN84
Nogp1Fox/zgBZ68FndtyRIj7z8jraSYEpG1VMaYPCZGmXnaR1cyHbMGVmpRj
H5E5FLmqPoAPbP3L7rSxj9hWae55dbAITodmjK4IF+GZYj3yeo8iMB3wjDcX
itDgL7Swv1QIH33WLHGjD+H7itC5ZofuwYUvwm86AobR8UWcKOlwPjwUWY/M
OzSCxMWrtw7Sc6GFYta93XAUGyiZsZGWPAhc62uSwRtFeV2pXacgBypp7qd2
6Y+hVV3qgUrMhs2uwjydnDG0fKvqEJx/GUJYVq0Wy8U4yDy19uLsdJhk3Bkw
cBEjjdvPcVRlQ1LA7EmVDDE+8VmQV2yfBOSq+zGyJjFqn/T2CuSx4PEKH4VQ
R4Ib9iycNTAWC+bzGGfOO0kwPbJ7a+7CKPhtKnHGuhQJ+lEePawyCIfv3Xpl
719KUI/Se4caGgSCYkshW1uK1peyuU5PvGGv8KCr5n4palLKeriMg1C9MqAm
mSPFOXQdmeEGKzAUtW8uFUjRY1I/9e3WLRBf6pzzQX0c5yT9FLekTh9GRUuY
+rbj+O6xWKGWJbXwIP/h5c4eR2PJ13tbMSx+Ec20sKwfR9J/+VRisny9mkzp
HZ5zGV27px0zY/DFpdhp6xpSfSgkudKRoTSpevS0dXy1TiQ8mjbfpVauUEz7
b1dwY5E=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF04k3FAgABvCRLYVoekxRbLWDEtmRwsZ8VJIrsoy7HBFyzZgROdIx1crI
0VZ21vXUi1er1spULItybqpFntW4jzFGGOdS7O57Nb73vve93x/wbfcNd/Rf
RSAQ7P7r/ztvE5blEO5NJXxOeG5Ug71mCr64Kjm5zE4zW+LVaxgyI8GPJLY6
78N+QuNJzIvx5997WyFxh/sZPcbZGolnHD42qni+lJhoyQmoMqsD6bDtlQG3
SGoqJyb5o10DxHMvRIaPa6kbWv2LDT2a4J31c96NGiFVdUHwS9eJVyi+/WKV
wWMpfLMtpJDt+xqvGI0lW5aIuDdLdKjOewOzYk/ZpWPqMOKHNpmnv8X7mvb0
DzZa+HhmTk7u9l/Qd5cJfGtCQdVCom0rtwVORTp0h41GUOLfTbK60YrKyLhC
lzQgsLK+vuJiGxYeNbJDFQ4jkfh0Moj+Dn4ZVTydsqPI9LuvquzdDq0Pa1Kz
O+2g69o7u+TfAeNQzaeUPc7omrJvNrPqxMmhdd+TSjwg7lb5luTMxybNIG2r
uz5IfXDutItLN/QN2wP04v2hqbjWLprbA0VBzAbnjUEojUh8kJLTC63C/D9i
WkLQqpEhczy9D+SrR5pz5CNAvtSy0yuzH4UJxc+W8ukoCurYk6A6AOmiLtcj
NAaMHboNcrgD0LLWb/CcZ+C6d7ExSWkQc9VMfs/5SPAj2FRO8iBC3pyqd5yL
xFHncY1dikMgWPe3VvszUWzstv5l2hBiTfp5SZVMDFimTpXKDaOu87ixGoEF
Eq2uo4A9jPLY7UX3dVnQ3nrqyb5Pw2iwUL7wgyUL6COkVTMFyIj2W3x4jIWQ
OAN75qwAhKTgyzrmLGSSAtdrRo/gTllCfKEaCyl/BzbqTo7ga4q2zZCAiYvZ
QVf3BQux4Q01KimPidT9Ulq+Y0IshLYVVICJrOY7tSkRo/C+Sek/3RAJjvot
D9rkKPx6ufLbD0YiPixjQo0hArdEY9N0AQMGAq/LB4QiFLzqGpyXZWDUZ+dm
N98xsJTNWLEn6bj+SfhVV8AH7AwdDWezw/FcZDmu4D4O0/g23TJKCN5pGPV9
R56A9zmBQunzQATu8tPLuDcBblOjTlznKVTRPGLN1SdB6RPUjJv5YK+rsFAp
bxJtY+PioX/cEXLpSLvpFjFyFeomzRlOuBawdkEqQ4ywtHx+N90OO6pL4mZb
xLD2WFaUE1nidzWfZaHSFNxY5CjhxEEcUGBeSDo+Be61dH2HXFM8W7oirZ0y
Bc5tm9TgM/tx2G1wtvP1FNoZL1i8u3po/u2QkEOchoVF0rD7PBnWQifX9Y7T
yI0ndt6sUcHLbQG1yenTcN4tvkVUlQdZxN/La54GnbpvXbz8IvUyzzmvV3YG
+z9RaLsr+6kTos2J6rYzUB7YqpL303Oq5473Jzw4M7hIi+gqtTChPhStNj3U
OPP537nli6V6W3bLzEps4iXP7Dm44jjpkT9/TFgxiWzso0GYk/hsGG1aNmbF
Sn6KUezyFf/qUj+3vLzifwEqtiEe
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF04tTEgYABnAqy0rJ2MiZlWe+zYWbUYtKPs1O5orTNMlXTWGajzJyZlHM
fIH4QtKVeU6Lsodn27KWuEyNijRt9tDsqOErTUVMFB9lWXvcht/dd9/9/oBv
JXu/b/hsAoHA/Lv/7JutscU++0PphH9z5ub+Mwn3ve3E+N/y7Oxqpl2J3nPn
xRkORP+qt9exMMF1lkxvGS9cdf5xrd7KoBjnuEN39B73ed+4NEShN4mREyF3
q4dqAWeVIDqTLsnhZb9n3kds+7HJh/J2+uLW8KtfBTdBQZIUlhrMhvlU/8/t
u/9ALbefyiz7DNaWe8sE7Ie4w6O4uajtcX6C5HNb+ggD3kU3mPOoWK/a1+Se
9xiOrjEV3xfR8T5m0sio4Aks/QRbXVM8IZ9K2tZa1AJ+Wk9NOd0bZFVppldu
K/ZtYIhtQncgsq6hoTblKW6Vv+NduBWIJFLVSNSBNmzW7LvyU8G3KORcNF8S
+gwKAbFH+paN1QFdEx/ClWC8IYYYlkajXefd7Ob1AvMHD2dxPA5gtGPpF6b+
KqhU/HZhw0FIyo/s2bmzA4zEN/W93kdgZzKfebioE4oF65nLjyaikptULj7d
hUaHAy4vI5LRaptvuD2vGwPGBm1nt6TCJrXFYVfhSxw/J2mMIQnwS5SSkmje
g1ld00FapQA0nw7q6aIeJFRQmGW5QmSFXqWZknuRamJ99nP7dKi4AnpOdi/U
dwv2RF5Ox9f+w7aOJq9w1qM6lWUvwlVaIFFx/BUWRNMDzLJE6GFIdJVGfZB0
KBJqn4hgyqpXXhL0oXPo5Tva3AysWv7d9bXTfeBHSe1ercwAugnHb8f345I7
e3GzYwb28qne8RP9KHh0Qqk0z0ChaSTR7vAAfjwZI0vSiSB+Htm4emQArEv3
Ln6oEiGlJCp9bbQawgdGtPooESTrZtmzh9TYZDCabjydjuLmU/fE3EE4O23w
pfHSkWNxMpg1MghusVk9pVuIH2LztSviNFA1+Vy4tk4Iav+utI1qDYaoI3w/
gQCDYQ5mgewh1Pj3raXcTUPWtNqgPeI1MikOB69oU3BDwxheFDQMNy/dlNPC
ZLTZru/eYKPF65JB+bkliYh05Djnn9eC02B9Q5THg5wVfNTdYgTr5LpTct+D
WBOgLiNLRyB1p1Ynt3CxN9XzmeuyUVCGM3Sf1kVBFDF/alb+KMZ7p6M9q9iw
uv0bf6JlFF4na3zPndiNmhVhH9VkHSpkdcZ+QQHYuCg+OXO7Dk5Jzxd32vrh
9w/COavEOuSSLHrrrJnYEtg78eKhDoyl1S7cK1vQfM1DnUMag1hLbksr2Ihv
1DsCiL5jaHiastVq0ZdQWEbcy84bQ5ODr312lRVsNKo1suYx5L89xXlg+QnS
ZP7SroXjEE7K4kqlU3StxizJYts4XIg9ohcmT+ghVn/uDs4Zx61Wchlxhx/9
smauq0fj+H//JhDeVTovczKc0HvTLuP4zs0z5s8ZeHAiccamNrQwW8Kk3odi
WWMLeTMmc0wSBDdnXLGzYfLjxxn/BSuTJnM=
         "]]}}}, {}}, {
    Ticks -> {Automatic, 
       Charting`ScaledTicks[{Log, Exp}]}, GridLines -> {None, None}, 
     FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
     AxesOrigin -> {0, -0.0006143383920191183}, 
     PlotRange -> {{0, 1.5}, {-0.0006143383920191183, 0.01290110623239904}}, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "ClippingRange" -> {{{3.0612244897959183`*^-8, 
        1.499999969387755}, {-1.1102230246251565`*^-16, 
        0.012286767840380033`}}, {{3.0612244897959183`*^-8, 
        1.499999969387755}, {-1.1102230246251565`*^-16, 
        0.012286767840380033`}}}}, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox[
       "\"(\\!\\(\\*SubscriptBox[\\(S\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \
\\(b\\)]\\))/(2*\\!\\(\\*SubscriptBox[\\(S\\), \\(\[Beta]\\)]\\))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 20}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Part[#, 1], 
         Exp[
          Part[#, 2]]}& )}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {-1.1102230246251565`*^-16, 
       0.012286767840380033`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.5\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.7\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=1.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.6979817476838837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EEBiggustR", "[", "t", "]"}], ",", 
     RowBox[{"EEBiggustL", "[", "t", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(S\), \(A\)]\), \!\(\*SubscriptBox[\(T\), \
\(L\)]\)=10.\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(S\), \(B\)]\) \!\(\*SubscriptBox[\(T\), \
\(L\)]\)=10.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", " ", "\"\<S\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.697982931606963*^9, 3.697982985534247*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        LineBox[CompressedData["
1:eJxFx20w2wcAx3EtPR3z0DLXqHbncU1jZW4tdVt/nnpGp0mc1oxiNGy6o4+U
9nrUodMIoq6cSyO7i2lmW7GOG22E5hAknokk/HWk9ZxIPFyns+7F4sX3vvdx
TEgLZ+w2MjLye9d/3zyTyqGlxZ8S9OUHD98VIiBg4HeqGwv/+8GxVzVhbo8M
Notd1r5O+c3gAoekG0/PNxlsLA7t4g88N9hGbOd0NaPD4Jnx6FZSjNjgPxar
z4v8OlHSapUelC9EfYHrra2wbhDqcR0EQtQ5Cbje0T3wkTLp3nohktx7Kydj
+7C3urvGybMNH55YLstLkOGoZeeuhfQ2eNJ/DWrn9UPuPMqgdraBXsAQ+rMH
0EAOrpC7iGCa89m22cNBeGT5ks9WiPAsywbDVUMo3l1Huk5qRxO/5HZI8TAm
o2rul3DaUd9v8efzuyMIYM9bWbt34GI53+yD+DF8bPzN3EDsC/hN3579hyEH
bz/dr0AmBr+4usUvRIEG//KPlIGd+FRs7GB3TgWYNz/u1XQh5zuT8MjIKZiT
LEZKBRJQmmv9b1YRmGA/4duf6wVlO5XL4k4jlnNiacxDirQMxRsa+yVY3/c5
h+tk+KIx+eCFyr/gQ37cF6XtR3ZNuxu3agZBXpR9MeoBbEk6PIqYs9DEVYQW
9QzConHm7YtSNd7wqJaijiEk9P7cXZv3Ci1WVS8vCYZhx/HPbr/+GjELSi5R
OIK4Tzb+dr05B5sAUUvPrVEsrYffOJ4yjx9KHI+XRY3BKlvayLq8gB6Xk5ur
p8dR2nZAdejqImIjtKQzZDkivd4ziUpYwt4nEnnephwNySSNKmkZ1FXm/bND
E6BLZXLLr1cwmEueDa5U4Ej60TFfFw1C8vMZsggltOot5zK+BoyHaT6OB1SI
ufxjmv9hLTxN1CeHxCqwFWMcW54Wh3Q1tPqMSaTEEZLPD67iq9ojodL9U9Ce
oi3tKltFoi6ZROVOIdCItjpvq8ODLJ1JoS0B7wmndTJLBzfK5vaeMAJ2PhFz
CpkObyMEw6RvCayV5ymL9umRqDBvu5ZNoI6XEmoRrke/8wXRnXICib9Qm5ls
PVILZYEZPxG4dPqRa5NUD2vCatD3KYFrqkX2tNka7mVwKieEBOKTcq8c/nIN
dR7WXrmdBMJWSLToojVcqXcfFUsIME3sjwVK1pDMzVxRvLOEZP8+xXTdYELZ
d5EI2PE6N+dZ+Z0dL5lm0l2NNgzOvxc4Y5a5YwfNntS81h3XR3ZtbG/v+F+Q
VBUC
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         RGBColor[1, 0, 0]], 
        LineBox[CompressedData["
1:eJxFzWlMkwcAxvGiHAMHzgmEW2GW6LrAXOY8QvtwmQhCpA1HBDnCURBjUQYD
1DBwY3QOUAqMAIOCWnSTuQhMDZdQRLTD1k4cg8p4S1sKpS9Q7lSUsQ8rH578
8/v0uMansZK2UCgU743919XjnNqQtDiGXdKW8GgBCV9faesJ9xL873IPdWOw
e53BFjEzusnU3wwudGJn/h7+wOCtfYFPBdIug3f22bqlZ/UarPw7qsP+VJ/B
97X14T3e/eDVEeFzN0ncK6ReXAt+hiZzwY2KehJNbr/wD0b9AY/dXeKxShLs
Twaq/ol5ju5uqWvmDyR2fTFTVhAvAYOuP869SOJT5l1/YcMLRJoxsnpPk2AW
Jj3y4UlhJ/MwTQwjYZbvtW5R+ScuHXj3dakXic4LOzFY8xJWbFq1o+vG/wvL
tq7Lr+CyQ89NUWuRWCGwsIkbAst2MfbqLS285ZdU75KGkSGJyrWP0kJwtb7d
O0AGp57h3H5LLT7v2+pkGzYKa1Z1imfrNPJPG7MiIsYQpKdvN46YBu3hbZ/s
GgJ79BNOK280oK1z+CV8Obo6svqpFRqkZcn0IbxxsKfOdPfs1+BYS7JjdJUC
71GdtW3CKeQ1Ct35NUrMRHJo7awprIl6PYuLVCB6dBcU6klYtijfPi6dQPah
Oz6S85OIH7jz7HaBGh9aOmb3Gk3CttYnT5gxCWXA9Rvf8tSI3b/yhpo9hTZT
q/IqOzXIZVbmgVQNwleHnCmNE9ieJ24pOTeNAWuHt0H7JlDabTfqnK5FaE5l
6OBdFSI+Mzc+GU/C35SjMqKr0JxsPzfKnsFNcWxkuVAJplgybBU5i+ZXR+mD
TCX2fvXx0JE9c7hczSGjVQroJtY+KhPMYW/7z54D6QqcOnc9zcdFB+4xCaN5
mwI82VCtdYMOXlmP/GkN40iNJUR0x3k0dzYceew3Dh0jhDQqm4c23yTaelYO
P0rIvMZ6AdyAW1cSfpKDfvZwxhXmAp5Ebvu+MEeOgyNuy/tKFtAxsuta4Ek5
bA+FTskkC7j/Yxi78LAcSxUFr4t3LEJkc9YqyFmOpobUQEvWIoLc9R8wTORI
+PXEwyLeIp4krkjNdQTOHK2jPhAvgvsyxWZETuDLUS1PbrGEVmnCaMxfBOLY
35x3CVpC/WqYJlBMIHjWPiSqeAlCl7Hd8yICRcYOHn6iJSTzc2ZlGxbZO7xP
M1s2mHj9PJHw3fQyP7+zInfTpFkOk0pZMfg7rp/SImfTTnMmnIKOTd+LeLqy
vr7pfwECGwtk
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox["\"S\"", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {0., 0.9264361076231209}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(A\\)]\\), \
\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(S\\), \\(B\\)]\\) \
\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.697983041744128*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EEHugerL", "=", 
   RowBox[{"FullEELeft", "[", 
    RowBox[{"11.", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEHugerR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"11.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEMoarHuggerL", "=", 
   RowBox[{"FullEELeft", "[", 
    RowBox[{"12.", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEMoarHuggerR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"12.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEHugestL", "=", 
   RowBox[{"FullEELeft", "[", 
    RowBox[{"15.", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEHugestR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"15.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6980407080944242`*^9, 3.698040858596867*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEOfHugeR", "[", "t", "]"}], "+", 
        RowBox[{"EEOfHugeL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEOfHugeR", "[", "1.5", "]"}], "+", 
        RowBox[{"EEOfHugeL", "[", "1.5", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEHugerR", "[", "t", "]"}], "+", 
        RowBox[{"EEHugerL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEHugerR", "[", "1.5", "]"}], "+", 
        RowBox[{"EEHugerL", "[", "1.5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEMoarHuggerR", "[", "t", "]"}], "+", 
        RowBox[{"EEMoarHuggerL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEMoarHuggerL", "[", "1.5", "]"}], "+", 
        RowBox[{"EEMoarHuggerR", "[", "1.5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EEHugestR", "[", "t", "]"}], "+", 
        RowBox[{"EEHugestL", "[", "t", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"EEHugestL", "[", "1.5", "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=10.\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=11.\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=12\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=15.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<t\>\"", ",", " ", 
      "\"\<(\!\(\*SubscriptBox[\(S\), \(A\)]\)+\!\(\*SubscriptBox[\(S\), \
\(B\)]\))/(2\!\(\*SubscriptBox[\(S\), \(A\)]\)(t=\[Infinity]))\>\""}], 
     "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}], "*)"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<SumPercentageHighT.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.698040883966456*^9, 3.6980408948993483`*^9}, {
  3.6980409338717747`*^9, 3.698041078381085*^9}, {3.698041624129574*^9, 
  3.698041624515477*^9}, {3.6980474134137497`*^9, 3.698047418379963*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Asw1VkcB3DrastthfEWWeqqiNJWbB5frxqywm253nS9lrauV0S2uVir
keS5O2V1VXurrTZTKirVbq0NKxGl6BauR97HxVVJ9uzO7PWfOfOfz5w5M+f8
vr9zDLk8doS8nJycNx3//t+67Svz5IXayf33ETg6tlzzMM7D/y42HzjrbnxS
Zmbw2MSbmAqZs/Ui91/3qZKZUbujTthyV2a1Wk2j+OQHMvc+D6jRCayV+cZI
uc8f9g9xIOzCHIv6Sjbr4Af3ejhXXKrMZRBcMrogsAz4G9/Pui/rYBJErms8
/ir4EQKZViPeagQGW8aKsriPEfddcEfxcoINXped759qxqWcdKViIwKv7Ih7
DoUtEC87+OnTNQSL023mmT89gUq9ZUq7OcGdVDW0lbZiRuAatWYTQZUwP831
WBuSGvgff7Si+2lWunU34ylixoX1JTb0/JV+PdFxz9BYoDVmZE8QXiJkaoS2
Y4nfk4MhTgRsa9W3imHPccz3bVnhdgL77rS+jxEv0F74IDvNlSC+Oq9ZwOkA
49uqrnduBMJj5bftXTvxakNruPNOgk21DD1NbxH6FrG0zrAJ0qMV2BzOa/T8
LP+rnQ+BafV5hwOlXdh9Yni3lh/Bxc4jsZn63Yi3ucxM8Kfz8/sEeYJuOKWF
zFUEELhbsx6Na/cgxjat4k4gAS+5871nYQ8i8vfGVQYRBJYYLm3XEMPRt3/+
TDCBS2XU8qDjYpxuCn6fGkLzWqdheEi3Fxs7i9dvCSXgn71vLCjtha9ZeXkH
9V0rJ1NN9T5wrVvXhu4m+NDwYP3R3D5ILz5ktlIroE1zrXI/JPxzDGsugVJl
79yfBf3gN3EYedTVqBPfWDqA0JgccR01t/Fi/fmsAYx3l8hLqGuuSX/ZPDcA
y+PqNophBJplDvz7iW+Q4bxZoEy9NUrPLlH6BrYBosMM6hCLmVnWgUFs1fMv
FdP1xurCarOJQaiIWxorqUel7P2bY4YgYaXtjac+dDtfnTs6hHBFoyQtamV+
U2Ve7DCKU93Wn6P79yxPcPGZGEZC1vV7K6kLftcW6cePoK7c4lYOPX/iu/xY
66ER/LXTYnKA1ouzUVHBjzuKJddNTSyoFdxVU0t7R7Gn9mbyLlrfq1E6RBQ5
hprVGS6BtP7ypVPhSV3UHn68IJqPV9PjF8v8x5Fc1aC/nea3Jsmkfesqgu2n
1cyf+RJM9H9YWSQkmOOK/a960/xiT/McVkzgjL+gyJr2S2Fne5n6qQmYZDZv
a3AniAnparBdLoHZ0iATkQuBuYf2SwOOBG23JdEGtD8n7DxHPymSgP9NsMiQ
9u8Jg2aetFUC1dZ1VQUgcJLzlAypTyJaOV0ksCaw3ftlYo7XJMze1+oesSSw
7DCSrs2bRCzv5irGFzQfq68HOx9PIsUm3i3djGC6JOvlUdUpzPZlbHNeTe/z
qZgdSuwpdAfPtrE/Jwj7zaM6t3AKg/4mu7K1CfZsO8mqaprC8ImBmvMqBAmi
kcJu5jQC5Xn6r5cQhEZmxq34ahoaUSrPPORpf4/reAYcncYqn/QOBn0/chV0
zZ0apmXvS4OO7memi6Uyd718FN7luGCpIP1OyaEFjy5O8WLJzcj8w2GnXmbK
gvXIon1ZNQu+wqmbmZ9f8D/6LHhz
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1A0w1GkcB/DFlsPJybZe0gtap5Iu5eW8fS16J8uULUTJy6TOW4o651Ij
l1Bxpro9NjdxvV13blM7F66UOTkv66UkKWoly/Isa3MV7mnmbv1nnvnPZ56Z
Z37P7/s8j0VEfGCUJoPBCKLj439ic1wRL36Xhwbj40fg5dVy0986D//7e7v+
Mj/rYrV1w4YVb2J/VTvLPPpgRdBttbVqN9WVtlSrbVTLtkxKua+29ElIpWlo
rdq3hi4G3fP8C30O7RJb6vIsztcf/B7CqSJ+1ZQWwXXLq0KnkL9hd3dPbIUe
QbRtw4XnYY1oG/atd2YRLHIcLsiMaIZRxX1fB3OCLwJu+NSUSBC3fR+rw5Ig
ICvqT25+C6JPuB0vtyHQznCb1j3XijljCst1dgRVR4zQLmjDxOoG0crVBLdL
z6RtPN2OHLv10z5OtB6J/h/Vxx7hMXd2isKF7l+04+XexMcoM0vyXONBEFlY
qjtvVwcqPnngaMslCHQ1nNDZ8wR2WrOfmPkQePam9U1FdULP6kVb7TqCJHGe
RMh/isiDjkz9jQSlpy/e8dzYhetlgkjOZoI1tVrm7G3dcHeNFVn5E2TsZQby
+S+w3v23ybhAguXiy9xUQQ+Kz5WOam8juNZ1KuH4gl5wxOEGa4Po/HScME/Y
i1wDGEfzCfxcOY0jJi+xT2n0PmQ7QXxK1zte/kvoh6dpuO0gCC200OuY9woW
xjJP42CCDaKY+TsvvELiaJVNF7XUdp5FupkUiVe5lZkhBEfLaqyFAilOdUzm
zA8lqHb2Xs5m9SF7SmBfSP2h/v7K3Jw+MJtNOiapmWhnLzV4jW9kguzQnQT6
Iunkg7OvcexKruVlajHqXt3S68dJ4e573dQRDdceXs7sh69ZyhqtMILKm6pL
DpP9qAh+F2xCzS7iHq1JfoPZIgPbhdQuMeYeyao3eDDIXmZEHb7q7XtO6gB2
I52toutZs0rFKxQDWGFUnFNPLVcFHnSIlSF74IXmaer0O2dYEXIZphrbbNyo
DY42ifISBiFu9ZI+ovXzLh7YEKQYhPfcpqVh1GfvmnQvSBpC3ayImlbaj+R/
ziS4yobw89bOAx7UfHsd5o4IOfw5kr5ztH9MP8MjAqkciS7Krkba799jTEl3
9DCe72/JG6J5aAqUkYd6htFnzHVlUgc0NXfOCR5BZdCjnFk0P97OuT5eLSOQ
TLEY4zRvm0PLOlyW0Lr9OCkNWwkUrz9YFZQS7D9RPTgcQPNM+Cmeu1CBIoMo
Tu0WgvyujiJWiQKSVnZlxSaC2PCeevf5o5Bd4IytpufRzt/k2SL+KE5+lsAr
96brefDkGgWjOF/wo3jMk+CHRZJ4VdsouHKd9zfcCbwZvFEZawwW1qmHDeh9
cP/qy+TsgDHYrzKO2eJI4PTUUrU0bwyXWN+aWdjTvJy3DnQ1j0FcV7VYZwXB
eGHms1xDJSYEWVWun9P7XRK7ST9QiZo0585biwn2/OIvzslXIjtVe2CdKcG+
tcWc201KWGm0uxYYEhzoHsrv1R2HUHl1yRUdgl3RxxMX+o7j0pUEoxJNet5H
THkhueOQP797nknfkxymmZ13/TgY/7039aZmny7XVqnd86wxssdrxiphRlVh
+ozl2ocDOIy3ap/4zluqe3jG5mRWXGbljMv5dW+np2f8L9+5enQ=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Hs0FFgcB/CR6VjTQ2rIqyyhSHpsb+WLkS2SGZVJSdYztFEe0wOH7Ygt
r1h1yuaxm+rU9tDY4QhbSivkvSmP8hgGGe54jHbT2rvn7I57zj33fM79597f
93evgVewi+8sBoPhSue/60fH49e5wZ5WSox/B4GtbUOBs0ky/vcPFpKbTiZZ
CrM8hmX9gQ8UjtfzC//VtVBh5QqHyryGMoUXVWganhQ8U1j85lCJtnuFwqKh
HNen1r/jWDHvi/XU+fHGZ6ecXuIyHJSPMQl+MbyTvelQNRxbQreEzyXwM6+5
+s7jFXJ3kDkDbAL9jcPpcV51CLwQ8OKqHsEa3n278tx6RGXtPtxpSMCL9/3N
Jq0BHSuCnrqvIFCJ3TbNutKIYLeM+amrCErPLEJzZhN+nB/RpL+OoDAvNXJX
SjMupcC7fwM9T/284rLv/sCdMEHSni30/kK37oATr7G8L2ixyzYCn4w8loZn
C1rci9rVQOBiqf5R1fsNEpakRj23IbDuiuz92/ctcqfe2W+1IzhZlFyfzW+F
lbV36V57gryUnMfWu9qQGXO/yWYnwfoKZT3N/R24+yJfNuxIEBvAdOHz32PI
ky+S7yFYWXTb5lRmJzQaGrUO8gjutl0MObekC48SzFOjXOj+9PHs5OwubOd9
Yxa/l8DJ0vjViFY3njbnawTsIwgWtP3FTetGTcGu7o37CdwzDOa0aPSgrHqj
HcOVYKfQX/fw1R6EViesLqAWm2sYROuIsYm5ponLJ4i5WW6SnSnG5Qd9Xq3U
ZZs5KzXZvThqrbTI4QDBVNWz1UmJvTgwIjK6Q81Es6apWh/yb9xiK7kRzBOK
Pz+/1AeJpflpe+oiVPaI5kgQlXs+X0DtVXP35e04CYxsc9SvUZcUyG9s+CyB
+N7ls/eoNa/bxJSH9cNc1b/xEfVWfz2rMHk/hL11hbepj6yd/GR8agBs9l6V
ZGoTdl7RKtkAor53XOBHLZW7hG8IHES7yCxgNXX041S2l3QQsZE/H+yh51WL
qRUmh3zA2CQRxFFzc0J3uso+oNO9++Ji6ktPtDqWnByCaWN34hV6/7A/U0Ms
B4fwUNveQ42av06V6eYlxcPu/YERtH5MJ/UzmWIpWidYbSW03o/8tUmH3zBU
ty2XSGkeszLHfSI6hyGx8hVoUfNq697OPzgCqY8ozILmxz280M62YQT1qZJP
X9F8V0SYtWw1Ikh3nxu0jOYv65talp5HoNvlJ42h/eEe8lOwzVIZim9pD1+h
/ZPW1nKdnSuDsCD8c+vXBIFHOqu2645ioJJTLeQQWDhrtevzR1FrtsbYm/ar
zIorVUofhd3HKlGbFcE1/fpgedMoanQjJ19bEnAY3NFB9hhKX6QkRW0m2P7t
lrALvDEcNTViMel72dRqKDdNHoNvbHmt0Vqa1+Z9A211YygOq18WYE4wkRHX
nqQ+DtUBttu0CX3fuYEO81zG8URN58z7Lwm87zkXJaaNQyVtyrdGmyBoR5Zx
Ye04OKLohbyFBKEdQ2ldrAkYKK/le7AIPP3OnVi6ewJZC3JPyWbRfh/R5h5K
moDA+bzvbPqfJDJ1LDhVE2D8999UaevMXakiV7iz/ZVPp+2M5dmxpRnRM5aq
nOYZMyYVPp/AEbNOz1iPzD4eVzLjfH7l5PT0jP8BgHV/Uw==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1HlUzWkYB/A7yrQoWq9KiegeKgkppL5tGkq6t6FGC52LHKHSJiThJGaS
1pHutKGmQQxR94wWMo1K2ilapn25be9tn6k078w5c/ud857f+Zz3n/d9n+/z
rOb6OB5bxGAwXOj69z9t553M9vEwY/z3EVha1jx3YEXhf8fr92bas1JElj40
LOzzeiJyhLpn4AunPJHFSmxLM2oKRVYsYWr5nX0jcleja76qW4nIuYNpTq/N
30IzPjnPjvpphPaFWfsy8HilPycuJnik9SDV2PUdUBFvo7WUwFOv4k7rofdQ
44YyljMJNI2G48K5VciU+/joszqBAeexdXF6Nepvn4aBFgEn4liRRWwN3mh9
F17CIpC4vHNe+nYtos2WFynoEhScV0Q9rw5RKQdza/UJ8jKiQ/bcqkdHY8zz
gU30PNWyvxVe+QB+T67cM0N6/5yDHSfOfETljV8DWMYERxMypJU9GpAZ9HbY
YzuBo4n8tNSRRmwJUZCIMyEwbw/p/nLsE+67K7rEmBL48aOqU50/Q2/CkG0N
goxbaS/N9zThXp9eYZ05wSmd2pO6Ds1IKvVK9LAkMCwRU2ceaMFgdvuFd1YE
LsvF84ycWmFad5Evv4vg8glxR2fnPxH+k3zhThsCXX6WRTCvDR0cv/51uwke
Nv3ge1WjHat6xtwV99D9ee/UqNR2zPCyBvqo7U2034+odCA3WO5Sii2Bz9mm
v9mxHagO9G20siNwS1i9pEG5E0FqJxK7qXfnHF/hfqcTYoZ+ckF7aT31lFeH
qnWBFTNTOUYdllnMSuV1wcYt34hrT1C4zUqXqdQN/Sybjy+pZ8vfbLwZ2Y1V
Oe4CyX0E4qhnrl/Wg/2Ms1n7qGVzuuZ+j+mBTmcb5xo1H6WduUt6Ma+uWZFN
za14WJYV3otGT4F7GXX+88n7W+d6sXRNwUgjNTPZIqw4oA+/eLcbt1DvOK5u
FjDZB3LyisYH6sObpma0g/vR+rjvRRE1SymDv0HYD90cTlYq9dCkY+BWLwGG
uda1/tShL6OVuEMCPFCorzKiXhZWmRPlOwCLnuaLA/Q+7DT/3U7CAcwHStnF
Uce8UmnR8BvEBhutOD3qgL+ifU0Eg7jVLmtdRN/HebOU+EHuEJIiNIOtqcXt
5c/zuobgM94f8IS+77PjqqTFcxhVYdLGUtSLeONHg9qG0cqIfOFO68OprPq0
1GUEYc86k9Jp/djuCtaWNSMokCwzaKT1Xhek07BjLUFxtrdg9hsCYc/smrgM
gjTGhZYWmhc337s+FiuFmAgetwuneZrSLvj64WEhXLfEWyrRvMU2NSQrpQtp
VebuhdE8hmq4Ga5vFQL3r7O6zQi8DreVm64YhcyXrb5raZ71HVSaNZ1HUeFv
rmxN8y40Yw99FTcKFQvDOCPaD0ma1T6TdaPYvHHOstiIwIrBHhUojcEMUskS
tJ9MT28P+J4zhjkwZwxovxl/1ppcHzWGEIH0K3Haj8xt+/ubqsYQPzJ9WVOH
YCIhvPmm/Dg+/XFg6K42nQ/pXrayjuPQ+PFG4qVVBEeyHfiRseNIg+30KTWC
k7tStPMqx1G5xErAVyTwbxmMbZeegBM7oFVShsDD8+qZlXsnYFv87esGMdoP
I6ps15sTEJPxXylJ51GkuJq+VfmEaF6Vq6rJ6EpMitzW/P5om+WCJ1MvFySE
LnhI4hxHmzEl8rXrVl3S5xasThZ7h+cv+Klz6dT8/IL/ATyCn1g=
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox[
       "\"(\\!\\(\\*SubscriptBox[\\(S\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \
\\(B\\)]\\))/(2\\!\\(\\*SubscriptBox[\\(S\\), \\(A\\)]\\)(t=\[Infinity]))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 1.}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {1., 1.0241848200860493`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=11.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=12\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=15.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.698048125986249*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/\
SumPercentageHighT.pdf\"\>"], "Output",
 CellChangeTimes->{3.698048126196651*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Asw1VkcB3DrastthfEWWeqqiNJWbB5frxqywm253nS9lrauV0S2uVir
keS5O2V1VXurrTZTKirVbq0NKxGl6BauR97HxVVJ9uzO7PWfOfOfz5w5M+f8
vr9zDLk8doS8nJycNx3//t+67Svz5IXayf33ETg6tlzzMM7D/y42HzjrbnxS
Zmbw2MSbmAqZs/Ui91/3qZKZUbujTthyV2a1Wk2j+OQHMvc+D6jRCayV+cZI
uc8f9g9xIOzCHIv6Sjbr4Af3ejhXXKrMZRBcMrogsAz4G9/Pui/rYBJErms8
/ir4EQKZViPeagQGW8aKsriPEfddcEfxcoINXped759qxqWcdKViIwKv7Ih7
DoUtEC87+OnTNQSL023mmT89gUq9ZUq7OcGdVDW0lbZiRuAatWYTQZUwP831
WBuSGvgff7Si+2lWunU34ylixoX1JTb0/JV+PdFxz9BYoDVmZE8QXiJkaoS2
Y4nfk4MhTgRsa9W3imHPccz3bVnhdgL77rS+jxEv0F74IDvNlSC+Oq9ZwOkA
49uqrnduBMJj5bftXTvxakNruPNOgk21DD1NbxH6FrG0zrAJ0qMV2BzOa/T8
LP+rnQ+BafV5hwOlXdh9Yni3lh/Bxc4jsZn63Yi3ucxM8Kfz8/sEeYJuOKWF
zFUEELhbsx6Na/cgxjat4k4gAS+5871nYQ8i8vfGVQYRBJYYLm3XEMPRt3/+
TDCBS2XU8qDjYpxuCn6fGkLzWqdheEi3Fxs7i9dvCSXgn71vLCjtha9ZeXkH
9V0rJ1NN9T5wrVvXhu4m+NDwYP3R3D5ILz5ktlIroE1zrXI/JPxzDGsugVJl
79yfBf3gN3EYedTVqBPfWDqA0JgccR01t/Fi/fmsAYx3l8hLqGuuSX/ZPDcA
y+PqNophBJplDvz7iW+Q4bxZoEy9NUrPLlH6BrYBosMM6hCLmVnWgUFs1fMv
FdP1xurCarOJQaiIWxorqUel7P2bY4YgYaXtjac+dDtfnTs6hHBFoyQtamV+
U2Ve7DCKU93Wn6P79yxPcPGZGEZC1vV7K6kLftcW6cePoK7c4lYOPX/iu/xY
66ER/LXTYnKA1ouzUVHBjzuKJddNTSyoFdxVU0t7R7Gn9mbyLlrfq1E6RBQ5
hprVGS6BtP7ypVPhSV3UHn68IJqPV9PjF8v8x5Fc1aC/nea3Jsmkfesqgu2n
1cyf+RJM9H9YWSQkmOOK/a960/xiT/McVkzgjL+gyJr2S2Fne5n6qQmYZDZv
a3AniAnparBdLoHZ0iATkQuBuYf2SwOOBG23JdEGtD8n7DxHPymSgP9NsMiQ
9u8Jg2aetFUC1dZ1VQUgcJLzlAypTyJaOV0ksCaw3ftlYo7XJMze1+oesSSw
7DCSrs2bRCzv5irGFzQfq68HOx9PIsUm3i3djGC6JOvlUdUpzPZlbHNeTe/z
qZgdSuwpdAfPtrE/Jwj7zaM6t3AKg/4mu7K1CfZsO8mqaprC8ImBmvMqBAmi
kcJu5jQC5Xn6r5cQhEZmxq34ahoaUSrPPORpf4/reAYcncYqn/QOBn0/chV0
zZ0apmXvS4OO7memi6Uyd718FN7luGCpIP1OyaEFjy5O8WLJzcj8w2GnXmbK
gvXIon1ZNQu+wqmbmZ9f8D/6LHhz
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1A0w1GkcB/DFlsPJybZe0gtap5Iu5eW8fS16J8uULUTJy6TOW4o651Ij
l1Bxpro9NjdxvV13blM7F66UOTkv66UkKWoly/Isa3MV7mnmbv1nnvnPZ56Z
Z37P7/s8j0VEfGCUJoPBCKLj439ic1wRL36Xhwbj40fg5dVy0986D//7e7v+
Mj/rYrV1w4YVb2J/VTvLPPpgRdBttbVqN9WVtlSrbVTLtkxKua+29ElIpWlo
rdq3hi4G3fP8C30O7RJb6vIsztcf/B7CqSJ+1ZQWwXXLq0KnkL9hd3dPbIUe
QbRtw4XnYY1oG/atd2YRLHIcLsiMaIZRxX1fB3OCLwJu+NSUSBC3fR+rw5Ig
ICvqT25+C6JPuB0vtyHQznCb1j3XijljCst1dgRVR4zQLmjDxOoG0crVBLdL
z6RtPN2OHLv10z5OtB6J/h/Vxx7hMXd2isKF7l+04+XexMcoM0vyXONBEFlY
qjtvVwcqPnngaMslCHQ1nNDZ8wR2WrOfmPkQePam9U1FdULP6kVb7TqCJHGe
RMh/isiDjkz9jQSlpy/e8dzYhetlgkjOZoI1tVrm7G3dcHeNFVn5E2TsZQby
+S+w3v23ybhAguXiy9xUQQ+Kz5WOam8juNZ1KuH4gl5wxOEGa4Po/HScME/Y
i1wDGEfzCfxcOY0jJi+xT2n0PmQ7QXxK1zte/kvoh6dpuO0gCC200OuY9woW
xjJP42CCDaKY+TsvvELiaJVNF7XUdp5FupkUiVe5lZkhBEfLaqyFAilOdUzm
zA8lqHb2Xs5m9SF7SmBfSP2h/v7K3Jw+MJtNOiapmWhnLzV4jW9kguzQnQT6
Iunkg7OvcexKruVlajHqXt3S68dJ4e573dQRDdceXs7sh69ZyhqtMILKm6pL
DpP9qAh+F2xCzS7iHq1JfoPZIgPbhdQuMeYeyao3eDDIXmZEHb7q7XtO6gB2
I52toutZs0rFKxQDWGFUnFNPLVcFHnSIlSF74IXmaer0O2dYEXIZphrbbNyo
DY42ifISBiFu9ZI+ovXzLh7YEKQYhPfcpqVh1GfvmnQvSBpC3ayImlbaj+R/
ziS4yobw89bOAx7UfHsd5o4IOfw5kr5ztH9MP8MjAqkciS7Krkba799jTEl3
9DCe72/JG6J5aAqUkYd6htFnzHVlUgc0NXfOCR5BZdCjnFk0P97OuT5eLSOQ
TLEY4zRvm0PLOlyW0Lr9OCkNWwkUrz9YFZQS7D9RPTgcQPNM+Cmeu1CBIoMo
Tu0WgvyujiJWiQKSVnZlxSaC2PCeevf5o5Bd4IytpufRzt/k2SL+KE5+lsAr
96brefDkGgWjOF/wo3jMk+CHRZJ4VdsouHKd9zfcCbwZvFEZawwW1qmHDeh9
cP/qy+TsgDHYrzKO2eJI4PTUUrU0bwyXWN+aWdjTvJy3DnQ1j0FcV7VYZwXB
eGHms1xDJSYEWVWun9P7XRK7ST9QiZo0585biwn2/OIvzslXIjtVe2CdKcG+
tcWc201KWGm0uxYYEhzoHsrv1R2HUHl1yRUdgl3RxxMX+o7j0pUEoxJNet5H
THkhueOQP797nknfkxymmZ13/TgY/7039aZmny7XVqnd86wxssdrxiphRlVh
+ozl2ocDOIy3ap/4zluqe3jG5mRWXGbljMv5dW+np2f8L9+5enQ=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Hs0FFgcB/CR6VjTQ2rIqyyhSHpsb+WLkS2SGZVJSdYztFEe0wOH7Ygt
r1h1yuaxm+rU9tDY4QhbSivkvSmP8hgGGe54jHbT2rvn7I57zj33fM79597f
93evgVewi+8sBoPhSue/60fH49e5wZ5WSox/B4GtbUOBs0ky/vcPFpKbTiZZ
CrM8hmX9gQ8UjtfzC//VtVBh5QqHyryGMoUXVWganhQ8U1j85lCJtnuFwqKh
HNen1r/jWDHvi/XU+fHGZ6ecXuIyHJSPMQl+MbyTvelQNRxbQreEzyXwM6+5
+s7jFXJ3kDkDbAL9jcPpcV51CLwQ8OKqHsEa3n278tx6RGXtPtxpSMCL9/3N
Jq0BHSuCnrqvIFCJ3TbNutKIYLeM+amrCErPLEJzZhN+nB/RpL+OoDAvNXJX
SjMupcC7fwM9T/284rLv/sCdMEHSni30/kK37oATr7G8L2ixyzYCn4w8loZn
C1rci9rVQOBiqf5R1fsNEpakRj23IbDuiuz92/ctcqfe2W+1IzhZlFyfzW+F
lbV36V57gryUnMfWu9qQGXO/yWYnwfoKZT3N/R24+yJfNuxIEBvAdOHz32PI
ky+S7yFYWXTb5lRmJzQaGrUO8gjutl0MObekC48SzFOjXOj+9PHs5OwubOd9
Yxa/l8DJ0vjViFY3njbnawTsIwgWtP3FTetGTcGu7o37CdwzDOa0aPSgrHqj
HcOVYKfQX/fw1R6EViesLqAWm2sYROuIsYm5ponLJ4i5WW6SnSnG5Qd9Xq3U
ZZs5KzXZvThqrbTI4QDBVNWz1UmJvTgwIjK6Q81Es6apWh/yb9xiK7kRzBOK
Pz+/1AeJpflpe+oiVPaI5kgQlXs+X0DtVXP35e04CYxsc9SvUZcUyG9s+CyB
+N7ls/eoNa/bxJSH9cNc1b/xEfVWfz2rMHk/hL11hbepj6yd/GR8agBs9l6V
ZGoTdl7RKtkAor53XOBHLZW7hG8IHES7yCxgNXX041S2l3QQsZE/H+yh51WL
qRUmh3zA2CQRxFFzc0J3uso+oNO9++Ji6ktPtDqWnByCaWN34hV6/7A/U0Ms
B4fwUNveQ42av06V6eYlxcPu/YERtH5MJ/UzmWIpWidYbSW03o/8tUmH3zBU
ty2XSGkeszLHfSI6hyGx8hVoUfNq697OPzgCqY8ozILmxz280M62YQT1qZJP
X9F8V0SYtWw1Ikh3nxu0jOYv65talp5HoNvlJ42h/eEe8lOwzVIZim9pD1+h
/ZPW1nKdnSuDsCD8c+vXBIFHOqu2645ioJJTLeQQWDhrtevzR1FrtsbYm/ar
zIorVUofhd3HKlGbFcE1/fpgedMoanQjJ19bEnAY3NFB9hhKX6QkRW0m2P7t
lrALvDEcNTViMel72dRqKDdNHoNvbHmt0Vqa1+Z9A211YygOq18WYE4wkRHX
nqQ+DtUBttu0CX3fuYEO81zG8URN58z7Lwm87zkXJaaNQyVtyrdGmyBoR5Zx
Ye04OKLohbyFBKEdQ2ldrAkYKK/le7AIPP3OnVi6ewJZC3JPyWbRfh/R5h5K
moDA+bzvbPqfJDJ1LDhVE2D8999UaevMXakiV7iz/ZVPp+2M5dmxpRnRM5aq
nOYZMyYVPp/AEbNOz1iPzD4eVzLjfH7l5PT0jP8BgHV/Uw==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1HlUzWkYB/A7yrQoWq9KiegeKgkppL5tGkq6t6FGC52LHKHSJiThJGaS
1pHutKGmQQxR94wWMo1K2ilapn25be9tn6k078w5c/ud857f+Zz3n/d9n+/z
rOb6OB5bxGAwXOj69z9t553M9vEwY/z3EVha1jx3YEXhf8fr92bas1JElj40
LOzzeiJyhLpn4AunPJHFSmxLM2oKRVYsYWr5nX0jcleja76qW4nIuYNpTq/N
30IzPjnPjvpphPaFWfsy8HilPycuJnik9SDV2PUdUBFvo7WUwFOv4k7rofdQ
44YyljMJNI2G48K5VciU+/joszqBAeexdXF6Nepvn4aBFgEn4liRRWwN3mh9
F17CIpC4vHNe+nYtos2WFynoEhScV0Q9rw5RKQdza/UJ8jKiQ/bcqkdHY8zz
gU30PNWyvxVe+QB+T67cM0N6/5yDHSfOfETljV8DWMYERxMypJU9GpAZ9HbY
YzuBo4n8tNSRRmwJUZCIMyEwbw/p/nLsE+67K7rEmBL48aOqU50/Q2/CkG0N
goxbaS/N9zThXp9eYZ05wSmd2pO6Ds1IKvVK9LAkMCwRU2ceaMFgdvuFd1YE
LsvF84ycWmFad5Evv4vg8glxR2fnPxH+k3zhThsCXX6WRTCvDR0cv/51uwke
Nv3ge1WjHat6xtwV99D9ee/UqNR2zPCyBvqo7U2034+odCA3WO5Sii2Bz9mm
v9mxHagO9G20siNwS1i9pEG5E0FqJxK7qXfnHF/hfqcTYoZ+ckF7aT31lFeH
qnWBFTNTOUYdllnMSuV1wcYt34hrT1C4zUqXqdQN/Sybjy+pZ8vfbLwZ2Y1V
Oe4CyX0E4qhnrl/Wg/2Ms1n7qGVzuuZ+j+mBTmcb5xo1H6WduUt6Ma+uWZFN
za14WJYV3otGT4F7GXX+88n7W+d6sXRNwUgjNTPZIqw4oA+/eLcbt1DvOK5u
FjDZB3LyisYH6sObpma0g/vR+rjvRRE1SymDv0HYD90cTlYq9dCkY+BWLwGG
uda1/tShL6OVuEMCPFCorzKiXhZWmRPlOwCLnuaLA/Q+7DT/3U7CAcwHStnF
Uce8UmnR8BvEBhutOD3qgL+ifU0Eg7jVLmtdRN/HebOU+EHuEJIiNIOtqcXt
5c/zuobgM94f8IS+77PjqqTFcxhVYdLGUtSLeONHg9qG0cqIfOFO68OprPq0
1GUEYc86k9Jp/djuCtaWNSMokCwzaKT1Xhek07BjLUFxtrdg9hsCYc/smrgM
gjTGhZYWmhc337s+FiuFmAgetwuneZrSLvj64WEhXLfEWyrRvMU2NSQrpQtp
VebuhdE8hmq4Ga5vFQL3r7O6zQi8DreVm64YhcyXrb5raZ71HVSaNZ1HUeFv
rmxN8y40Yw99FTcKFQvDOCPaD0ma1T6TdaPYvHHOstiIwIrBHhUojcEMUskS
tJ9MT28P+J4zhjkwZwxovxl/1ppcHzWGEIH0K3Haj8xt+/ubqsYQPzJ9WVOH
YCIhvPmm/Dg+/XFg6K42nQ/pXrayjuPQ+PFG4qVVBEeyHfiRseNIg+30KTWC
k7tStPMqx1G5xErAVyTwbxmMbZeegBM7oFVShsDD8+qZlXsnYFv87esGMdoP
I6ps15sTEJPxXylJ51GkuJq+VfmEaF6Vq6rJ6EpMitzW/P5om+WCJ1MvFySE
LnhI4hxHmzEl8rXrVl3S5xasThZ7h+cv+Klz6dT8/IL/ATyCn1g=
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox[
       "\"(\\!\\(\\*SubscriptBox[\\(S\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \
\\(b\\)]\\))/(2*\\!\\(\\*SubscriptBox[\\(S\\), \\(\[Beta]\\)]\\))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 1.}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {1., 1.0241848200860493`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=11.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=12\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=15.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], 
     "]"}]& )], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<SumPercentageHighT.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6980415648143053`*^9, 3.69804160115341*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Asw1VkcB3DrastthfEWWeqqiNJWbB5frxqywm253nS9lrauV0S2uVir
keS5O2V1VXurrTZTKirVbq0NKxGl6BauR97HxVVJ9uzO7PWfOfOfz5w5M+f8
vr9zDLk8doS8nJycNx3//t+67Svz5IXayf33ETg6tlzzMM7D/y42HzjrbnxS
Zmbw2MSbmAqZs/Ui91/3qZKZUbujTthyV2a1Wk2j+OQHMvc+D6jRCayV+cZI
uc8f9g9xIOzCHIv6Sjbr4Af3ejhXXKrMZRBcMrogsAz4G9/Pui/rYBJErms8
/ir4EQKZViPeagQGW8aKsriPEfddcEfxcoINXped759qxqWcdKViIwKv7Ih7
DoUtEC87+OnTNQSL023mmT89gUq9ZUq7OcGdVDW0lbZiRuAatWYTQZUwP831
WBuSGvgff7Si+2lWunU34ylixoX1JTb0/JV+PdFxz9BYoDVmZE8QXiJkaoS2
Y4nfk4MhTgRsa9W3imHPccz3bVnhdgL77rS+jxEv0F74IDvNlSC+Oq9ZwOkA
49uqrnduBMJj5bftXTvxakNruPNOgk21DD1NbxH6FrG0zrAJ0qMV2BzOa/T8
LP+rnQ+BafV5hwOlXdh9Yni3lh/Bxc4jsZn63Yi3ucxM8Kfz8/sEeYJuOKWF
zFUEELhbsx6Na/cgxjat4k4gAS+5871nYQ8i8vfGVQYRBJYYLm3XEMPRt3/+
TDCBS2XU8qDjYpxuCn6fGkLzWqdheEi3Fxs7i9dvCSXgn71vLCjtha9ZeXkH
9V0rJ1NN9T5wrVvXhu4m+NDwYP3R3D5ILz5ktlIroE1zrXI/JPxzDGsugVJl
79yfBf3gN3EYedTVqBPfWDqA0JgccR01t/Fi/fmsAYx3l8hLqGuuSX/ZPDcA
y+PqNophBJplDvz7iW+Q4bxZoEy9NUrPLlH6BrYBosMM6hCLmVnWgUFs1fMv
FdP1xurCarOJQaiIWxorqUel7P2bY4YgYaXtjac+dDtfnTs6hHBFoyQtamV+
U2Ve7DCKU93Wn6P79yxPcPGZGEZC1vV7K6kLftcW6cePoK7c4lYOPX/iu/xY
66ER/LXTYnKA1ouzUVHBjzuKJddNTSyoFdxVU0t7R7Gn9mbyLlrfq1E6RBQ5
hprVGS6BtP7ypVPhSV3UHn68IJqPV9PjF8v8x5Fc1aC/nea3Jsmkfesqgu2n
1cyf+RJM9H9YWSQkmOOK/a960/xiT/McVkzgjL+gyJr2S2Fne5n6qQmYZDZv
a3AniAnparBdLoHZ0iATkQuBuYf2SwOOBG23JdEGtD8n7DxHPymSgP9NsMiQ
9u8Jg2aetFUC1dZ1VQUgcJLzlAypTyJaOV0ksCaw3ftlYo7XJMze1+oesSSw
7DCSrs2bRCzv5irGFzQfq68HOx9PIsUm3i3djGC6JOvlUdUpzPZlbHNeTe/z
qZgdSuwpdAfPtrE/Jwj7zaM6t3AKg/4mu7K1CfZsO8mqaprC8ImBmvMqBAmi
kcJu5jQC5Xn6r5cQhEZmxq34ahoaUSrPPORpf4/reAYcncYqn/QOBn0/chV0
zZ0apmXvS4OO7memi6Uyd718FN7luGCpIP1OyaEFjy5O8WLJzcj8w2GnXmbK
gvXIon1ZNQu+wqmbmZ9f8D/6LHhz
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1A0w1GkcB/DFlsPJybZe0gtap5Iu5eW8fS16J8uULUTJy6TOW4o651Ij
l1Bxpro9NjdxvV13blM7F66UOTkv66UkKWoly/Isa3MV7mnmbv1nnvnPZ56Z
Z37P7/s8j0VEfGCUJoPBCKLj439ic1wRL36Xhwbj40fg5dVy0986D//7e7v+
Mj/rYrV1w4YVb2J/VTvLPPpgRdBttbVqN9WVtlSrbVTLtkxKua+29ElIpWlo
rdq3hi4G3fP8C30O7RJb6vIsztcf/B7CqSJ+1ZQWwXXLq0KnkL9hd3dPbIUe
QbRtw4XnYY1oG/atd2YRLHIcLsiMaIZRxX1fB3OCLwJu+NSUSBC3fR+rw5Ig
ICvqT25+C6JPuB0vtyHQznCb1j3XijljCst1dgRVR4zQLmjDxOoG0crVBLdL
z6RtPN2OHLv10z5OtB6J/h/Vxx7hMXd2isKF7l+04+XexMcoM0vyXONBEFlY
qjtvVwcqPnngaMslCHQ1nNDZ8wR2WrOfmPkQePam9U1FdULP6kVb7TqCJHGe
RMh/isiDjkz9jQSlpy/e8dzYhetlgkjOZoI1tVrm7G3dcHeNFVn5E2TsZQby
+S+w3v23ybhAguXiy9xUQQ+Kz5WOam8juNZ1KuH4gl5wxOEGa4Po/HScME/Y
i1wDGEfzCfxcOY0jJi+xT2n0PmQ7QXxK1zte/kvoh6dpuO0gCC200OuY9woW
xjJP42CCDaKY+TsvvELiaJVNF7XUdp5FupkUiVe5lZkhBEfLaqyFAilOdUzm
zA8lqHb2Xs5m9SF7SmBfSP2h/v7K3Jw+MJtNOiapmWhnLzV4jW9kguzQnQT6
Iunkg7OvcexKruVlajHqXt3S68dJ4e573dQRDdceXs7sh69ZyhqtMILKm6pL
DpP9qAh+F2xCzS7iHq1JfoPZIgPbhdQuMeYeyao3eDDIXmZEHb7q7XtO6gB2
I52toutZs0rFKxQDWGFUnFNPLVcFHnSIlSF74IXmaer0O2dYEXIZphrbbNyo
DY42ifISBiFu9ZI+ovXzLh7YEKQYhPfcpqVh1GfvmnQvSBpC3ayImlbaj+R/
ziS4yobw89bOAx7UfHsd5o4IOfw5kr5ztH9MP8MjAqkciS7Krkba799jTEl3
9DCe72/JG6J5aAqUkYd6htFnzHVlUgc0NXfOCR5BZdCjnFk0P97OuT5eLSOQ
TLEY4zRvm0PLOlyW0Lr9OCkNWwkUrz9YFZQS7D9RPTgcQPNM+Cmeu1CBIoMo
Tu0WgvyujiJWiQKSVnZlxSaC2PCeevf5o5Bd4IytpufRzt/k2SL+KE5+lsAr
96brefDkGgWjOF/wo3jMk+CHRZJ4VdsouHKd9zfcCbwZvFEZawwW1qmHDeh9
cP/qy+TsgDHYrzKO2eJI4PTUUrU0bwyXWN+aWdjTvJy3DnQ1j0FcV7VYZwXB
eGHms1xDJSYEWVWun9P7XRK7ST9QiZo0585biwn2/OIvzslXIjtVe2CdKcG+
tcWc201KWGm0uxYYEhzoHsrv1R2HUHl1yRUdgl3RxxMX+o7j0pUEoxJNet5H
THkhueOQP797nknfkxymmZ13/TgY/7039aZmny7XVqnd86wxssdrxiphRlVh
+ozl2ocDOIy3ap/4zluqe3jG5mRWXGbljMv5dW+np2f8L9+5enQ=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1Hs0FFgcB/CR6VjTQ2rIqyyhSHpsb+WLkS2SGZVJSdYztFEe0wOH7Ygt
r1h1yuaxm+rU9tDY4QhbSivkvSmP8hgGGe54jHbT2rvn7I57zj33fM79597f
93evgVewi+8sBoPhSue/60fH49e5wZ5WSox/B4GtbUOBs0ky/vcPFpKbTiZZ
CrM8hmX9gQ8UjtfzC//VtVBh5QqHyryGMoUXVWganhQ8U1j85lCJtnuFwqKh
HNen1r/jWDHvi/XU+fHGZ6ecXuIyHJSPMQl+MbyTvelQNRxbQreEzyXwM6+5
+s7jFXJ3kDkDbAL9jcPpcV51CLwQ8OKqHsEa3n278tx6RGXtPtxpSMCL9/3N
Jq0BHSuCnrqvIFCJ3TbNutKIYLeM+amrCErPLEJzZhN+nB/RpL+OoDAvNXJX
SjMupcC7fwM9T/284rLv/sCdMEHSni30/kK37oATr7G8L2ixyzYCn4w8loZn
C1rci9rVQOBiqf5R1fsNEpakRj23IbDuiuz92/ctcqfe2W+1IzhZlFyfzW+F
lbV36V57gryUnMfWu9qQGXO/yWYnwfoKZT3N/R24+yJfNuxIEBvAdOHz32PI
ky+S7yFYWXTb5lRmJzQaGrUO8gjutl0MObekC48SzFOjXOj+9PHs5OwubOd9
Yxa/l8DJ0vjViFY3njbnawTsIwgWtP3FTetGTcGu7o37CdwzDOa0aPSgrHqj
HcOVYKfQX/fw1R6EViesLqAWm2sYROuIsYm5ponLJ4i5WW6SnSnG5Qd9Xq3U
ZZs5KzXZvThqrbTI4QDBVNWz1UmJvTgwIjK6Q81Es6apWh/yb9xiK7kRzBOK
Pz+/1AeJpflpe+oiVPaI5kgQlXs+X0DtVXP35e04CYxsc9SvUZcUyG9s+CyB
+N7ls/eoNa/bxJSH9cNc1b/xEfVWfz2rMHk/hL11hbepj6yd/GR8agBs9l6V
ZGoTdl7RKtkAor53XOBHLZW7hG8IHES7yCxgNXX041S2l3QQsZE/H+yh51WL
qRUmh3zA2CQRxFFzc0J3uso+oNO9++Ji6ktPtDqWnByCaWN34hV6/7A/U0Ms
B4fwUNveQ42av06V6eYlxcPu/YERtH5MJ/UzmWIpWidYbSW03o/8tUmH3zBU
ty2XSGkeszLHfSI6hyGx8hVoUfNq697OPzgCqY8ozILmxz280M62YQT1qZJP
X9F8V0SYtWw1Ikh3nxu0jOYv65talp5HoNvlJ42h/eEe8lOwzVIZim9pD1+h
/ZPW1nKdnSuDsCD8c+vXBIFHOqu2645ioJJTLeQQWDhrtevzR1FrtsbYm/ar
zIorVUofhd3HKlGbFcE1/fpgedMoanQjJ19bEnAY3NFB9hhKX6QkRW0m2P7t
lrALvDEcNTViMel72dRqKDdNHoNvbHmt0Vqa1+Z9A211YygOq18WYE4wkRHX
nqQ+DtUBttu0CX3fuYEO81zG8URN58z7Lwm87zkXJaaNQyVtyrdGmyBoR5Zx
Ye04OKLohbyFBKEdQ2ldrAkYKK/le7AIPP3OnVi6ewJZC3JPyWbRfh/R5h5K
moDA+bzvbPqfJDJ1LDhVE2D8999UaevMXakiV7iz/ZVPp+2M5dmxpRnRM5aq
nOYZMyYVPp/AEbNOz1iPzD4eVzLjfH7l5PT0jP8BgHV/Uw==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF1HlUzWkYB/A7yrQoWq9KiegeKgkppL5tGkq6t6FGC52LHKHSJiThJGaS
1pHutKGmQQxR94wWMo1K2ilapn25be9tn6k078w5c/ud857f+Zz3n/d9n+/z
rOb6OB5bxGAwXOj69z9t553M9vEwY/z3EVha1jx3YEXhf8fr92bas1JElj40
LOzzeiJyhLpn4AunPJHFSmxLM2oKRVYsYWr5nX0jcleja76qW4nIuYNpTq/N
30IzPjnPjvpphPaFWfsy8HilPycuJnik9SDV2PUdUBFvo7WUwFOv4k7rofdQ
44YyljMJNI2G48K5VciU+/joszqBAeexdXF6Nepvn4aBFgEn4liRRWwN3mh9
F17CIpC4vHNe+nYtos2WFynoEhScV0Q9rw5RKQdza/UJ8jKiQ/bcqkdHY8zz
gU30PNWyvxVe+QB+T67cM0N6/5yDHSfOfETljV8DWMYERxMypJU9GpAZ9HbY
YzuBo4n8tNSRRmwJUZCIMyEwbw/p/nLsE+67K7rEmBL48aOqU50/Q2/CkG0N
goxbaS/N9zThXp9eYZ05wSmd2pO6Ds1IKvVK9LAkMCwRU2ceaMFgdvuFd1YE
LsvF84ycWmFad5Evv4vg8glxR2fnPxH+k3zhThsCXX6WRTCvDR0cv/51uwke
Nv3ge1WjHat6xtwV99D9ee/UqNR2zPCyBvqo7U2034+odCA3WO5Sii2Bz9mm
v9mxHagO9G20siNwS1i9pEG5E0FqJxK7qXfnHF/hfqcTYoZ+ckF7aT31lFeH
qnWBFTNTOUYdllnMSuV1wcYt34hrT1C4zUqXqdQN/Sybjy+pZ8vfbLwZ2Y1V
Oe4CyX0E4qhnrl/Wg/2Ms1n7qGVzuuZ+j+mBTmcb5xo1H6WduUt6Ma+uWZFN
za14WJYV3otGT4F7GXX+88n7W+d6sXRNwUgjNTPZIqw4oA+/eLcbt1DvOK5u
FjDZB3LyisYH6sObpma0g/vR+rjvRRE1SymDv0HYD90cTlYq9dCkY+BWLwGG
uda1/tShL6OVuEMCPFCorzKiXhZWmRPlOwCLnuaLA/Q+7DT/3U7CAcwHStnF
Uce8UmnR8BvEBhutOD3qgL+ifU0Eg7jVLmtdRN/HebOU+EHuEJIiNIOtqcXt
5c/zuobgM94f8IS+77PjqqTFcxhVYdLGUtSLeONHg9qG0cqIfOFO68OprPq0
1GUEYc86k9Jp/djuCtaWNSMokCwzaKT1Xhek07BjLUFxtrdg9hsCYc/smrgM
gjTGhZYWmhc337s+FiuFmAgetwuneZrSLvj64WEhXLfEWyrRvMU2NSQrpQtp
VebuhdE8hmq4Ga5vFQL3r7O6zQi8DreVm64YhcyXrb5raZ71HVSaNZ1HUeFv
rmxN8y40Yw99FTcKFQvDOCPaD0ma1T6TdaPYvHHOstiIwIrBHhUojcEMUskS
tJ9MT28P+J4zhjkwZwxovxl/1ppcHzWGEIH0K3Haj8xt+/ubqsYQPzJ9WVOH
YCIhvPmm/Dg+/XFg6K42nQ/pXrayjuPQ+PFG4qVVBEeyHfiRseNIg+30KTWC
k7tStPMqx1G5xErAVyTwbxmMbZeegBM7oFVShsDD8+qZlXsnYFv87esGMdoP
I6ps15sTEJPxXylJ51GkuJq+VfmEaF6Vq6rJ6EpMitzW/P5om+WCJ1MvFySE
LnhI4hxHmzEl8rXrVl3S5xasThZ7h+cv+Klz6dT8/IL/ATyCn1g=
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox[
       "\"(\\!\\(\\*SubscriptBox[\\(S\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \
\\(b\\)]\\))/(2*\\!\\(\\*SubscriptBox[\\(S\\), \\(\[Beta]\\)]\\))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 1.}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {1., 1.0241848200860493`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=11.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=12\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=15.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.698041564930126*^9, 3.698041604842269*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/\
SumPercentageHighT.pdf\"\>"], "Output",
 CellChangeTimes->{3.698041564930126*^9, 3.698041605063321*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EETinyMoarL", "=", 
   RowBox[{"FullEELeft", "[", 
    RowBox[{"0.21", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EETinyMoarR", "=", 
   RowBox[{"FullEERight", "[", 
    RowBox[{"0.21", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.698041731208033*^9, 3.698041757792019*^9}, {
  3.698041918031495*^9, 3.698041920615223*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EEEugR", "[", "t", "]"}], "+", 
      RowBox[{"EEEugL", "[", "t", "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"EEEugL", "[", "2.", "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"EETinyMoarL", "[", "t", "]"}], "+", 
      RowBox[{"EETinyMoarR", "[", "t", "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"EETinyMoarL", "[", "2.", "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "1.5"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.21\>\""}], "}"}]}], ",", " ", 
   
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<t\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(S\), \(A\)]\)+\!\(\*SubscriptBox[\(S\), \
\(B\)]\)-2\!\(\*SubscriptBox[\(S\), \(A\)]\)(t=\[Infinity])\>\""}], "}"}]}], 
   ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}], "*)"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<SumNonConstant.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.698041211937652*^9, 3.6980413028972073`*^9}, {
   3.698041416891553*^9, 3.698041436066367*^9}, {3.698041769450508*^9, 
   3.6980417915371027`*^9}, 3.698041845841195*^9, {3.698041926721424*^9, 
   3.698041927376499*^9}, {3.698042010281299*^9, 3.698042019583194*^9}, 
   3.6980472508375673`*^9, {3.698047294172922*^9, 3.698047317173243*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF0wtMk1cUB/CiOLJuPDah4VFhsLXTwVAWGeDsaaG68Bij7ZTKUEDkZcej
CIIwxSJWUKGPD8lEAi3TGsbchKHQrMAYj1gQeUwcq8AsiigISGUU51D23S9b
ucnJzS//k5ub3HtcY9N48WtIJNLneKH9eUhqJSctBkjEkm0PCBi8FkaXMP/3
Oc9Hl0PpVSaTo+YMjwVXTS6kJhy+Ht5k8tquYK1qsNXk9V0Ut0PZHSZP/BHZ
7LC3y+TGGWX4r6wbhDmnShj1hbSvl0O7kdv25Y4zrrjVKnwibyLbbG43hwSP
3vI/o24h13hXOYHLx3Ol4th+5OTrOz1gC/fHHe3VA8jB3AUf4BbG/+KPDSJ3
Hy8IAIv87Svkb34jXC0NgZbc9cyhitu4ReXUyC+gSSU7GiQdQvYqOhkB9QOW
P7eeuIObxdeExAC5IeL+wfTfcbclBXrFQVyZimwXM4zylJK8JGCNH334Kl6H
W+lpVpwOKqlSwwoawa3v1NCyYWvXWipl9xjKNwxojkH+QXMen38Pt813OcwT
4K6u8T9Socct68RSxOC+kqqQKMZxzxdm9xRBWvbICw52H/XvN7SehcCGRKd9
5Q9Q7nbzogQmPOxc8xwnUK6TTUlBdLmdrqhAtk/+9LQMWn3Z7hTbh7hrMhrX
yWG5p2NzSTGyfWtFhhzMmUOUTdaTuLXLcTo5WDZMvOyUE2bv8MBAzdQ+aHzj
Ee7zu+YTMYjt/b67Roxcc88Kw6D5mvGS90vkPa5rajGgVPqL2jMfo/OrKusw
2JZIhUwjcuAZ50sYRHst/UM7MoW7SMQuwIBuq1J/aEDWtufyMJg18g57C6aR
p6Q2GORpZLaxs8hJgvBGOViL+hokwifoPrXhQXLgKDMCww3I6o4XvTKQt9mP
bTg0g/onc1kyyPxbJvxkGpnDuRstBf5Hr5tHxM7irtuvo0vgp0SH+bGEOeTj
7/udBW5fv87qy6e4hb3WfkWwMeuD4W3vzeMeuJrrIgbD5PK7pSrCCk1dPuwV
fpvm72xA713LsjoG2MhwpW01snKPpTgLBNH6HobTM9zveLY9EYJnmP2oCx+5
zcV3MBkMwJk1KyUcKKMlwQWXgTTjbcKKjScPAJvEeTZtu4D+J/V0SxQwUvwy
z3AJ209N88Hnrptxk4TwHYoZDyi+u6ZG+pFJqi3sIFgsE4+WvPUX8o3nF1lw
pVoQbMkjTFnhboUDP4SpizHCxcrX6PDVzipaUx9h7cLbdpAxNoONkxeR9cvn
XjFiEgrSnT8jLCrIGmKEPnXgRJYQJonsdjOKzR092T2L/807idTj4Pimu4XR
ZP3orTh9wKqNivyWsrxVz1rkcGmkJZNPFbEnyDmrps6vSxU3r7qer11aWVn1
v5NN4RM=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxF038w23cYB/C0zU6XVXtd06hUWW2spayzGi0e8aN3qjPhNmpMXVaspn5H
VdVCD22HEvOjVQ3WOKdmM1op8SvyvfotGqsp2iDVMlGxJtqi9vnktnju3vfc
695/PvfsZUV6B28kkUhfouD96nhECTMyCEiaybF3dh6s9zTNdvzfP1s+q/Aw
vak1JXBe+TzsN60zDELYd3watN5EuHfyB1u03kHQjGPOdmgt/8tfqB9AaH13
rtSnnXFf4ysx7Q61GSbnVzy6sHN+KqJCtXEVz8a/B/uQO9sWQg70Xnsc2Ifd
XODKBKPP5/PSWAPInOGaiiA46FXjKiqTYE8ftQ4Hr4zgVifuIDLDjNXHBp0U
+zVK4QPkoBHVYQ40J+5wHCqWIssU8q50aODnJB27OoR7J0dKNtRKdBtbUv9E
/j0wyzIPKHV+k6ejHyIfNLEQF8KpfD5lZ9AwsqSlUnoDGBNJT98GjyB/b5HK
vwX8q6VNjGOjyCcunLC7DYeITQa0r8eRt8iakmoh5TTZ29f3CbJr7vb4O2Au
qHRKKJYhB1QIre6B+VoEL5s3gdyrsjNthsizo2+Y3ElkyzW2Zxu41YXu/vba
FLLZAnejCOQHdu5NpsuRH9RPtYuAUyEy5RVjl0e4R3VAi62LOY36FLnFJXKj
GFa6Oz7JysROnEq+KAay4xBt/7Zp5IJUnWUx6NbJV8W52IlufgEECBw7p+6+
9wx5kh5eTgCr93ZXZRq2aGlCSoCwXn3LehXbsGfDAgG0EieOKO458tb3xUsE
HAk1gDg1Nj1eb4aAk58uLZskzCDX/JgqIsCUyhdYKLETV20vE6BQe7Otw2aR
vbkSOwKSm3KoLAX2rM3YoBi2cfrrsqP+Rq64/8hLDMzSWDcfJfasR39rB+S2
7RrfEzOH7HO9h94Bca9zouxmsdM/JkeLwNfqXbIfS4H8lm51rx3+CNVfGA+Z
R27cM0FqA6/+gZGt37xAFpqHnhfCvniz4SMfLSDbG79+KADl9MqHeXzscKln
fz0ERJVHOhkq8f02N9JqgTs6XEItw7blnUmugrCTsm6H3YvIAj3dmV/A0nPX
mJGvxnNVL0tBCUzFhjzsqMLlsBtw3UgSqZZiS+JSXhWAC4m5OEv9B/fHm/W4
4HDmcNwVL2zZvM2+TLB5ZKzen439wWO+VRrQbL+aGR3AZiQwWi+AKj9tLGv7
S2yVtCgWqsvC3HW9sTmfrc6Hwne/egoyudgkttGiH/xw9KZJQ7/Gb55I3SB2
fI47QVFhZ3qQrSAo5GK04Rcay6oNNoPHC32mf5bGpNKiyw6ZZLqlS7fqv38n
kbr16VvMddRay8b6Tsmc163mpTTnJ69boXPOy4S0pHX6JRc55dy6DRbeiUgT
rrvWt3NpbW3d/wLcm/LV
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"t\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(S\\), \
\\(A\\)]\\)+\\!\\(\\*SubscriptBox[\\(S\\), \
\\(B\\)]\\)-2\\!\\(\\*SubscriptBox[\\(S\\), \\(A\\)]\\)(t=\[Infinity])\"", 
        TraditionalForm]}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1.5}, {0., 2.6187700687407833`*^-6}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.21\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.6980413607120543`*^9, 3.69804148673958*^9, 
  3.698041832783708*^9, 3.698041892602696*^9, 3.698041980293269*^9, 
  3.698042071073398*^9, 3.698047366352981*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/SumNonConstant.\
pdf\"\>"], "Output",
 CellChangeTimes->{3.6980413607120543`*^9, 3.69804148673958*^9, 
  3.698041832783708*^9, 3.698041892602696*^9, 3.698041980293269*^9, 
  3.698042071073398*^9, 3.698047366541161*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests -- normalised EEs", "Section",
 CellChangeTimes->{{3.686489225680826*^9, 3.686489236684567*^9}}],

Cell["\<\
Normalised entropy is quantity described by ' universal formula' of our paper.\
\>", "Text",
 CellChangeTimes->{{3.70281146773694*^9, 3.702811472951584*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalisedRight", "[", 
   RowBox[{"TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", "xmaxf_"}],
    "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"t", ",", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"EERight", "[", 
              RowBox[{
              "TLf", ",", " ", "TRf", ",", " ", "xminf", ",", " ", "xmaxf"}], 
              "]"}], "[", 
             RowBox[{"t", 
              RowBox[{"(", 
               RowBox[{"xmaxf", "-", "xminf"}], ")"}]}], "]"}], "-", 
            RowBox[{"EEStatic", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", " ", "TRf"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EESteady", "[", 
             RowBox[{
             "xminf", ",", " ", "xmaxf", ",", "TLf", ",", " ", "TRf"}], "]"}],
             "-", 
            RowBox[{"EEStatic", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", " ", "TRf"}], "]"}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{"t", ">", "0"}], "&&", 
          RowBox[{"t", "<", "1"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", 
         RowBox[{"t", "\[GreaterEqual]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalisedLeft", "[", 
   RowBox[{"TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", "xmaxf_"}],
    "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"t", ",", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"t", "\[LessEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"EELeft", "[", 
              RowBox[{
              "TLf", ",", " ", "TRf", ",", " ", "xminf", ",", " ", "xmaxf"}], 
              "]"}], "[", 
             RowBox[{"t", 
              RowBox[{"(", 
               RowBox[{"xmaxf", "-", "xminf"}], ")"}]}], "]"}], "-", 
            RowBox[{"EESteady", "[", 
             RowBox[{
             "xminf", ",", " ", "xmaxf", ",", "TLf", ",", " ", "TRf"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EESteady", "[", 
              RowBox[{
              "xminf", ",", " ", "xmaxf", ",", "TLf", ",", " ", "TRf"}], 
              "]"}]}], "+", 
            RowBox[{"EEStatic", "[", 
             RowBox[{"xminf", ",", " ", "xmaxf", ",", " ", "TLf"}], "]"}]}], 
           ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"t", ">", "0"}], "&&", 
          RowBox[{"t", "<", "1"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", 
         RowBox[{"t", "\[GreaterEqual]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6864892436536083`*^9, 3.686489252393862*^9}, {
  3.6864893091484137`*^9, 3.6864893169577017`*^9}, {3.686489348775258*^9, 
  3.686489425905322*^9}, {3.6864895127136507`*^9, 3.686489537543676*^9}, {
  3.6865618776915007`*^9, 3.686561880294726*^9}, {3.686562031959034*^9, 
  3.6865620643463984`*^9}, {3.686562097850479*^9, 3.6865621009022093`*^9}, {
  3.686564535547139*^9, 3.686564558739513*^9}, {3.686564589571088*^9, 
  3.686564604385706*^9}, {3.697969933788701*^9, 3.6979700914455967`*^9}, {
  3.697971470725308*^9, 3.6979714857253513`*^9}, {3.7028114766152163`*^9, 
  3.702811486868656*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ops", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<t\>\"", ",", " ", "\"\<S\>\""}], "}"}]}], ",", " ", 
     RowBox[{"TextStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6979689585546494`*^9, 3.6979689965929527`*^9}, {
  3.697969064512402*^9, 3.697969069290061*^9}, {3.6979691201040583`*^9, 
  3.697969134599832*^9}, {3.697969578805357*^9, 3.697969602156933*^9}, {
  3.6979696876133966`*^9, 3.697969718092771*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormdEugR", "=", 
   RowBox[{"NormalisedRight", "[", 
    RowBox[{"0.2", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormdTinyBiggurR", "=", 
   RowBox[{"NormalisedRight", "[", 
    RowBox[{"0.4", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormdEBiggurR", "=", 
   RowBox[{"NormalisedRight", "[", 
    RowBox[{"1.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormdBiggustR", "=", 
   RowBox[{"NormalisedRight", "[", 
    RowBox[{"10.", ",", "0.195", ",", "0.175", ",", "1.35"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.697969821011265*^9, 3.697969872396049*^9}, {
   3.69797105293454*^9, 3.697971056389778*^9}, {3.697971540379524*^9, 
   3.697971572242979*^9}, {3.697971714626748*^9, 3.697971719738076*^9}, {
   3.698044813945381*^9, 3.698044839464572*^9}, 3.698044954656624*^9, {
   3.702811494990601*^9, 3.70281151106993*^9}}],

Cell[CellGroupData[{

Cell["Comparing normalised ee and \[OpenCurlyQuote]universal formula\
\[CloseCurlyQuote]", "Subsubsection",
 CellChangeTimes->{{3.702811575453174*^9, 3.702811587076783*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", 
       RowBox[{"\[Rho]", "^", "2"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"\[Rho]", "^", "3"}]}]}], ",", 
     RowBox[{"NormdEugR", "[", "\[Rho]", "]"}], ",", "  ", 
     RowBox[{"NormdBiggustR", "[", "\[Rho]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<3\!\(\*SuperscriptBox[\(\[Rho]\), \(2\)]\)-2\!\(\*SuperscriptBox[\(\
\[Rho]\), \(3\)]\)\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=10.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Rho]\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(f\), \(A\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.02"}], ",", "1.02"}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<NormalisedRight.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6979701713947353`*^9, 3.6979701714017963`*^9}, {
   3.697970322361451*^9, 3.69797032521778*^9}, {3.697970942817306*^9, 
   3.697970957798615*^9}, {3.697971165302305*^9, 3.6979711869091454`*^9}, {
   3.6979712217420063`*^9, 3.697971245637289*^9}, {3.697971575692072*^9, 
   3.6979716141797113`*^9}, {3.6979719534743233`*^9, 
   3.6979719823614492`*^9}, {3.697972029314266*^9, 3.697972054273785*^9}, {
   3.6979721964255133`*^9, 3.697972220798086*^9}, {3.697972262920829*^9, 
   3.697972264191437*^9}, {3.697972313912897*^9, 3.697972338393567*^9}, {
   3.697972388311474*^9, 3.697972391431374*^9}, {3.697972429400359*^9, 
   3.69797243719915*^9}, {3.69797272000699*^9, 3.69797272198836*^9}, {
   3.6979727614216337`*^9, 3.6979727667735243`*^9}, {3.6979728681655684`*^9, 
   3.6979728813489513`*^9}, {3.697972915637835*^9, 3.697972943027866*^9}, {
   3.6979729971740723`*^9, 3.697973014988131*^9}, {3.6979730803968687`*^9, 
   3.6979730816920443`*^9}, 3.69797316480466*^9, 3.697973206844133*^9, {
   3.6979732400041533`*^9, 3.69797325903459*^9}, {3.697973294858672*^9, 
   3.697973389891081*^9}, {3.697973687929204*^9, 3.697973695317617*^9}, {
   3.697973757734849*^9, 3.697973776102564*^9}, {3.69804486740333*^9, 
   3.698044896737709*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        LineBox[CompressedData["
1:eJwVxQ041AcAx3FklXkZnqURyVsP9TDzsgfhd+q2ZlYMt1CrM50pJg3lbSFv
5aUyFlreOhnm/WXdkCMe5P3lHEM47s25u7882J552/o+z+f56n13w50mJyMj
4/i/d/+SJhxtX6Y4fmjFnrO6y7ZPiE+LSNVMhOWdqSXnEQtcDSM072tm45xg
WeFhrTvszjuZNe0WgMOwmRv6wB8Hs52LV9+WIHyfMq9XJgxUC8f1IwcrUDgc
tWZUewcvRizOnj1agw12b3RFdxKmN+yYocr1UHeNku3SyYBXwux0Z1ojmqX7
KXnNP+OqlrG8GekF8naomT5DObhRF2qau/4nvA0qC/pu5sNcz2hrIKoV6UXa
/YV5xVh7xO6VlWViRqJKGmwqQW9HN3PY/hUcQ4+5ettU4lqks7K3uAuts+5R
3C/q0aFgsVf5Qw/IoU6Jm4//QCm9a1fLqA+p2zXrjKoWkDRePvOoHoBDiCPn
vH87THtmGd0nhlEnF/SPjXonWCQPabl0BE8ElHgbg24EvR84NmE+hrWpVZUp
w9fon7rwUuXBOFJjy9WV0gfg8bkXh8tlwTVfTS9TbgSfFqVdKDJkI7v+0C+l
1aNY2M1iBcROokG+BW/TxsFzHqZrdE5h28S35oDnBGrz5iNH9aZxnEJ+vuUy
ief39t03iZqBvixjZuj0X9jw8xH5t8yCV9Dw8W2dGSiSk93rDs9heslNNcDw
DWJUeUqcS/MgB1ROeyvOQ6ntpMzkuQWQTT8StIUtwOGW607nvwuIqjKpqrrN
wdOSdLrBUw4s+1cv6gYs4jLFalDBZRF9jOQzKdeX0DRBy2rbXEQwg+qmSePC
dqBWjv94CSlqF6/ZuvBw7DP/jSwyFx25Gb574MPayjqzkc8FJSWux1xXgPm1
jNf0JB76GQwmeV0AseXXSZoWfEzGhtSfYglxfMVUJDvOR07PTsyv+cvoMgwf
C4kXoG9nM5sZLMJD1oSfu6EQiybXowuMV0B4tGfKdQnBj78SR5pYQT3l0Bnb
m8ugNrceESWKQR9MyF9UFyHiR+VPzHQk+LvnUrT6KxGOvqdGetAowUImc0M1
eAWshqTASDspNkdPad5VEcMzdyTjVrkUlpY14p9oYtwLz/Vvm5ciJFu/PbJV
DB+nQq0WNQJdtfrCamUJdhs9fQPtCRwe1FflXpZAnSc/d8KPgPXo98lx1RIo
cUgR9kkEPCYqt7V3JTitpcGn0Ak80/qtMcZTCnGZYj2NSWDtSnHQbIUUAeZP
yh6xCXhRjSPDt6T4xqlh/+8CAkxqTZLKVwTK5IVv3NYJnCR963CglIBYm16m
skMgR1dxY2+PwObeuwj8BwDP/tY=
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         Dashing[{0.007, 0.02}], 
         RGBColor[1, 0, 0]], 
        LineBox[CompressedData["
1:eJwVy2k42wcAx3FSz0qdY9MlbI7hMVc719w/qpvZuiqpp/RxxMRR2sXmGC1P
qdG12qrymG1KnH2YiRq1PnWGRSkPcbaqk5BEkOTfIhjG7MX3+bz6Gn3NCIgi
KSgoeBz0v19EibndS4EeO+WhWz4lJR7ZWXmpN8k/YOH+ptKRRDvQkwjyDXIR
rqWsd8pPUeFy2sumda8M66Qeg2c90VAu8q14/aYaj+L4h0+UJoFm67Gup1wP
d4aRWVjxVbSN2vr4fMBCU4nbmjs9FzNyl65E9WbELOp7k5ZuIyh7dqY3rwVs
Z4ZNhVMh6BRzJRvPNrD0JfxjsSVgPEy0Lll/jN/Le+KCzctw3Mh0Z+hyO97y
3mi+TqrE6t2pp4qKXZAdsyuNsKrB0x5O14gbG63x8VGHhhpwIc1XPVjSh3tv
dNsozGb0qNjuN1zqh43j7iXaP49QW9W3RzEdhCaJGZtKaYenbkcltXEItLG0
E1nMblj3z/7JsRiBU+uGiaFfLyY8qbI62SjGye+5ciM4uHgkfmzy+Bi2p3Lm
RyMH8Oz5uQ6NO+PQvWL2G2VwCNTPgvgCwQTuMelRGYajcGTmnWOaTOEVsbW3
PcgFb69wIvbqNFwVyqlbNeMQ+o5U6fY+B7cutDgufhJNP8+lcY1mULSYEaNM
m0bNj4dufHT5JXSmL+RbUV9AHnl+OfrJLE47q/HIFi+hejI34OHRv6GVvhXN
tnqFdC2hGj9kDvwzm4P5mnNQ67RUmP6KB+0tU9ZgEg/uKX7/9m7z4BhNRGQm
81Fafavqw1I+/rD4RUsSOY+wQPthlS/nYbNV6OZGX0DrZFRh58Y82O9nJghD
BHAeaiKJihdwllqjEeslhOGn0fLCkwJIXXrO1NiL4GDvUNAiEmDTT1uvWnsR
c6u3B6pyhEg2ZIkHRIuQ2PnnkG1FWNGdWFDhiGG2Yr2sOC6CXt1KmUr+EvpM
kscSsg4+jmYambaM/InJyAATMWacOM32lBUQ1O4CUp8Y1kLf2vP9K2gOfNfb
+dslPHC9O8H7XoKq4ez789rLUOwMpzu8LcVmf8gVbfYyRH9l3tqpk4JX0CXX
+mYFei13OlI/lmGD60q+piFBROFNF9VKGezsWJKMKAlUDawcHV7IkFBk3J3W
LsHe2gz7HTUCfU3G4kZ1Kej88KLiTwgcHTbWEoRJoTOmkmkcTsCBG5Ob2SgF
o36hYD2LAHWyYVd/T4rVXxnf9TIJVFIetKSflcGyVa/regeB1fCKi7P1Mjxm
ebX7TxIIopmnJe/I8HlLyrhYRKCLxsrROEVAKVrH5fUaAUvPUPfDtQSG/c2C
5bsEfjJQle/vH2jq82T3wP8A3lz6gg==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{0, Small}]], 
        LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAASmXo0cDpVT75aiQpRO53PYOBi3iK
GYQ/bVFFcXwNYD9kdO8ZiRmUP468a+77FX4/Ok5BLrX+nj8SRG4toT2QPwiU
SaHw8aQ/KJg31vubmj9gMj70GwiqP2wjF2m/h6I/t9AyR0cerz/KOcCdj/Cn
P1iD3NrDi7Q/JhYpn6thsT9vsXMtmPS5PzxVZXQhTbc/8pDWyAEBvz/eSiWZ
iNW8P8jBxr/PPMI/Ko7/1SFqwT9peUkNWezEP3v/cwQUW8Q/wQky/6xtxz9T
A3lv9hjHP6ajxP4aJco/aJEHjYQRyj9AFr2iU67MP27CL+T/1sw/LcfcuMYq
zz9dv26//Y3PP9RAU+6p7tA/C8KD+bY/0T9sCmvS1TDSP0FmeGvpntI/y9hX
vQ6O0z81QLq/OxvUP1NGWOHk5NQ/OlF1ljWQ1T82oItXoCTWP7dQ9pKt69Y/
4P6T1Gh/1z8qhOuNHGTYP+VJz6MWw9g/MQ+zLwjD2T+wmd950SHaPylQ3yXG
Pts/pYgDiSl62z+kaWF8DbPcP/VjWupmu9w/b5PgStMN3j8LRIZSsRfeP1q2
aegthd8/fBDlDOFc3z9WBdLOgHHgPwy+KwDXTeA/ts6r+Kkc4T89dk/9w/rg
P/f/Amj21eE/nKSMoyOc4T96z+4+fYLiP15VNM0JS+I/jbpJ/AE94z+11WWT
vvbiPzayP/eZ8+M/OcywAuaW4z+VfIdOZp3kPyBFZvWTROQ/o7Qb/etU5T81
NDWRtObkPxK+pKSY/+U/3/KNyaOF5T+olK+QPabmP+wzUYUZMuY/EIpjLjpa
5z8m6y3qAdPmP1Vf4ExFAeg/xCR10nCB5z/QUFrcQLXoP4/U1WNSJOg/LqIJ
WiFc6T/vU8CRAsToPweOm0Fz/uk/slUVQzlx6T8/dy0E1qzqP6PNg53iEuo/
wHRW6bhN6z/3x1x7EsLqPxE1hEub+es/4JG/9RBu6z8TZ+DASZ/sP/bROxmC
Duw/Q/N65WI27T9wlCLAebzsPxO9tyJU1e0/F80iEORe7T+/JvZ8jGPuP1PV
rPwc/u0/CQPfsNPm7j+iGqe0fFTuPzb9hRxdKe8/8l+hbNyq7j8ako01aWfv
P1hgKHl1++4/Qs8rQPKb7z+/YK+FDkzvP1GEcLVbye8/K0BdPQem7z+Pmh1v
ne/vP5cfC/X//+8/7DcNAAAA8D8oZ8gB
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Rho]\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(A\\)]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0}, BaseStyle -> {FontSize -> 20}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0., 0.9999999795918367}, {-0.02, 1.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"3\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)-2\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \\(3\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    Dashing[{0.063, 0.18}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    Dashing[{0.063, 0.18}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0.007`", ",", "0.02`"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> T\
rue, FrameStyle -> RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.697970326801828*^9, 3.697970959578471*^9, 3.6979709903457537`*^9, 
   3.697971074505521*^9, 3.697971199196072*^9, 3.6979712602206497`*^9, 
   3.6979715099706707`*^9, 3.697971655569456*^9, 3.6979717616822023`*^9, {
   3.6979720178348217`*^9, 3.6979720396848793`*^9}, 3.697972090087934*^9, 
   3.6979722458515673`*^9, 3.697972287811367*^9, 3.6979724148928127`*^9, 
   3.697972461243679*^9, 3.697972789828978*^9, 3.697972904371793*^9, {
   3.697972940509437*^9, 3.697972966663426*^9}, 3.697973038211055*^9, 
   3.6979731885928802`*^9, 3.6979732300034723`*^9, {3.697973384439829*^9, 
   3.697973413391873*^9}, 3.697973800662033*^9, 3.6980450245759563`*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/NormalisedRight.\
pdf\"\>"], "Output",
 CellChangeTimes->{
  3.697970326801828*^9, 3.697970959578471*^9, 3.6979709903457537`*^9, 
   3.697971074505521*^9, 3.697971199196072*^9, 3.6979712602206497`*^9, 
   3.6979715099706707`*^9, 3.697971655569456*^9, 3.6979717616822023`*^9, {
   3.6979720178348217`*^9, 3.6979720396848793`*^9}, 3.697972090087934*^9, 
   3.6979722458515673`*^9, 3.697972287811367*^9, 3.6979724148928127`*^9, 
   3.697972461243679*^9, 3.697972789828978*^9, 3.697972904371793*^9, {
   3.697972940509437*^9, 3.697972966663426*^9}, 3.697973038211055*^9, 
   3.6979731885928802`*^9, 3.6979732300034723`*^9, {3.697973384439829*^9, 
   3.697973413391873*^9}, 3.697973800662033*^9, 3.6980450247939568`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", 
       RowBox[{"\[Rho]", "^", "2"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"\[Rho]", "^", "3"}]}]}], ",", 
     RowBox[{"NormdTinyBiggurR", "[", "\[Rho]", "]"}], ",", "  ", 
     RowBox[{"NormdBiggustR", "[", "\[Rho]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<3\!\(\*SuperscriptBox[\(\[Rho]\), \(2\)]\)-2\!\(\*SuperscriptBox[\(\
\[Rho]\), \(3\)]\)\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.4\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=10.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Rho]\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(f\), \(A\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.02"}], ",", "1.02"}], "}"}]}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<NormalisedRightVer2.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.698044858880294*^9, 3.6980448601845427`*^9}, {
  3.698044905697596*^9, 3.698044911409411*^9}, {3.698044971882841*^9, 
  3.698044972145233*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        LineBox[CompressedData["
1:eJwVxQ041AcAx3FklXkZnqURyVsP9TDzsgfhd+q2ZlYMt1CrM50pJg3lbSFv
5aUyFlreOhnm/WXdkCMe5P3lHEM47s25u7882J552/o+z+f56n13w50mJyMj
4/i/d/+SJhxtX6Y4fmjFnrO6y7ZPiE+LSNVMhOWdqSXnEQtcDSM072tm45xg
WeFhrTvszjuZNe0WgMOwmRv6wB8Hs52LV9+WIHyfMq9XJgxUC8f1IwcrUDgc
tWZUewcvRizOnj1agw12b3RFdxKmN+yYocr1UHeNku3SyYBXwux0Z1ojmqX7
KXnNP+OqlrG8GekF8naomT5DObhRF2qau/4nvA0qC/pu5sNcz2hrIKoV6UXa
/YV5xVh7xO6VlWViRqJKGmwqQW9HN3PY/hUcQ4+5ettU4lqks7K3uAuts+5R
3C/q0aFgsVf5Qw/IoU6Jm4//QCm9a1fLqA+p2zXrjKoWkDRePvOoHoBDiCPn
vH87THtmGd0nhlEnF/SPjXonWCQPabl0BE8ElHgbg24EvR84NmE+hrWpVZUp
w9fon7rwUuXBOFJjy9WV0gfg8bkXh8tlwTVfTS9TbgSfFqVdKDJkI7v+0C+l
1aNY2M1iBcROokG+BW/TxsFzHqZrdE5h28S35oDnBGrz5iNH9aZxnEJ+vuUy
ief39t03iZqBvixjZuj0X9jw8xH5t8yCV9Dw8W2dGSiSk93rDs9heslNNcDw
DWJUeUqcS/MgB1ROeyvOQ6ntpMzkuQWQTT8StIUtwOGW607nvwuIqjKpqrrN
wdOSdLrBUw4s+1cv6gYs4jLFalDBZRF9jOQzKdeX0DRBy2rbXEQwg+qmSePC
dqBWjv94CSlqF6/ZuvBw7DP/jSwyFx25Gb574MPayjqzkc8FJSWux1xXgPm1
jNf0JB76GQwmeV0AseXXSZoWfEzGhtSfYglxfMVUJDvOR07PTsyv+cvoMgwf
C4kXoG9nM5sZLMJD1oSfu6EQiybXowuMV0B4tGfKdQnBj78SR5pYQT3l0Bnb
m8ugNrceESWKQR9MyF9UFyHiR+VPzHQk+LvnUrT6KxGOvqdGetAowUImc0M1
eAWshqTASDspNkdPad5VEcMzdyTjVrkUlpY14p9oYtwLz/Vvm5ciJFu/PbJV
DB+nQq0WNQJdtfrCamUJdhs9fQPtCRwe1FflXpZAnSc/d8KPgPXo98lx1RIo
cUgR9kkEPCYqt7V3JTitpcGn0Ak80/qtMcZTCnGZYj2NSWDtSnHQbIUUAeZP
yh6xCXhRjSPDt6T4xqlh/+8CAkxqTZLKVwTK5IVv3NYJnCR963CglIBYm16m
skMgR1dxY2+PwObeuwj8BwDP/tY=
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         Dashing[{0.007, 0.02}], 
         RGBColor[1, 0, 0]], 
        LineBox[CompressedData["
1:eJwVy3081AcAx/FDGXmYerXa0SpihTQTNY9fSplNsTukkgynhuiBNtLmOXmK
12m7lkzOQ1Meijq9PBy5F2a8cO6ILg7nHPfw40JbxNofn9f7r49hUBSFpkoi
kRw/9L/f0CT9LTM+Tl7etV+yPSlOyYmZP2WQU3A7VzD/Vag1QqIJ8k1yPnrj
7lZPOHrD7rjLvqerhUjsvExd9/ocNPLd78/Nl8CRbNFRczcGgVZOCwYaFciz
Gc1VZieA1Wfl5ra9GidTPMj1V29gZNGOfUXnCUYz1o7s9rkFv2TBSFtmHSTM
8028nfkI0d+zbp8zC/6flUgPZd1B1OMrFoyF5whK0Kv/MfsPWBqaLHfHNUIr
JLMohV8MZe5gp4oKG+qKiuc5hmXobG1n9zq8QGaYa7CZXhV+iHXXOSnjIGpa
oWcdXotWTau1Rxc6UD53MIslZaGMyVnVN+lCky+F5X2wCc5bmoqpVd0467V5
xP1QKyw6BPXtZr04E7X/U5IaBzxnquJPRR8CUlXpkt0diNgQzuVbcpFgytpo
a9uFv1+eaNLNGcB13xvTisoeUI/6jYtEPMzXmro5MPpwoCjzRJHxIJrCo5OU
R7kQrtJ5538Zgn2fxhcGJjxMufcyt7S9hJldmnKXjI+aO2Ox/YYjICkF1kvC
IZSmq900jXuFtorRiA7uMBaDT82GNgigU/tPrHH5K2i5plEebx3F4XijvczS
14jXm9Ie9x+DfUakmm/yGLSbzUlDx4QQzLXJyh8K4XjV833bOyE6D2QF5j0Y
R0FJFnNXwThsL4jeqdMnEOBj3aP57QRK2LcHK3Mm8ZRPozcvTSDxuv/38Uki
2HbXqIp/nURYjr+LZ9AUdh4JXaS7irBs0DoW4iWGjbVNXp1YhNMzLPrvptMY
U2b/xUydQmb6ctjef6ch2/9dKtlKjEbKxyuVAxJ8LrWYVRkQo3KOVp3FmAHH
OIZ7MXEarZXvZVm0Wdzi8YMpxhKs36hM994mBUFtyVPlSDAZVlz/rF2KJz6f
HLa9NAOJ5vyG4WgZmD3J9yY2zcIzjHc8W1uOtx3+1za9mMX2keFnDiVyCPPY
i3qRUjxwKfSgmiuw1G9PTtKVYYAbxthcoMDFfKOW2EYZGoJamofUCXBqjCRV
OnJU73iYPGRFYGuPkZ4oQA7OG4v8hVMEbPrPpSVUyUF3WCkN+pkAlf9oZduq
HNdMwrP59wgU65fXxXsrQLMUM441EFCevR8hqFDgaz7jNGeAgF/gntiYZQUa
xrsC5VME2IHVqboeH76asUuRbwiYO59x/KiMwNvCy2rcFQK/7dBaXFsj4Jpk
uJ5EmsN/YID47w==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{0, Small}]], 
        LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAASmXo0cDpVT75aiQpRO53PYOBi3iK
GYQ/bVFFcXwNYD9kdO8ZiRmUP468a+77FX4/Ok5BLrX+nj8SRG4toT2QPwiU
SaHw8aQ/KJg31vubmj9gMj70GwiqP2wjF2m/h6I/t9AyR0cerz/KOcCdj/Cn
P1iD3NrDi7Q/JhYpn6thsT9vsXMtmPS5PzxVZXQhTbc/8pDWyAEBvz/eSiWZ
iNW8P8jBxr/PPMI/Ko7/1SFqwT9peUkNWezEP3v/cwQUW8Q/wQky/6xtxz9T
A3lv9hjHP6ajxP4aJco/aJEHjYQRyj9AFr2iU67MP27CL+T/1sw/LcfcuMYq
zz9dv26//Y3PP9RAU+6p7tA/C8KD+bY/0T9sCmvS1TDSP0FmeGvpntI/y9hX
vQ6O0z81QLq/OxvUP1NGWOHk5NQ/OlF1ljWQ1T82oItXoCTWP7dQ9pKt69Y/
4P6T1Gh/1z8qhOuNHGTYP+VJz6MWw9g/MQ+zLwjD2T+wmd950SHaPylQ3yXG
Pts/pYgDiSl62z+kaWF8DbPcP/VjWupmu9w/b5PgStMN3j8LRIZSsRfeP1q2
aegthd8/fBDlDOFc3z9WBdLOgHHgPwy+KwDXTeA/ts6r+Kkc4T89dk/9w/rg
P/f/Amj21eE/nKSMoyOc4T96z+4+fYLiP15VNM0JS+I/jbpJ/AE94z+11WWT
vvbiPzayP/eZ8+M/OcywAuaW4z+VfIdOZp3kPyBFZvWTROQ/o7Qb/etU5T81
NDWRtObkPxK+pKSY/+U/3/KNyaOF5T+olK+QPabmP+wzUYUZMuY/EIpjLjpa
5z8m6y3qAdPmP1Vf4ExFAeg/xCR10nCB5z/QUFrcQLXoP4/U1WNSJOg/LqIJ
WiFc6T/vU8CRAsToPweOm0Fz/uk/slUVQzlx6T8/dy0E1qzqP6PNg53iEuo/
wHRW6bhN6z/3x1x7EsLqPxE1hEub+es/4JG/9RBu6z8TZ+DASZ/sP/bROxmC
Duw/Q/N65WI27T9wlCLAebzsPxO9tyJU1e0/F80iEORe7T+/JvZ8jGPuP1PV
rPwc/u0/CQPfsNPm7j+iGqe0fFTuPzb9hRxdKe8/8l+hbNyq7j8ako01aWfv
P1hgKHl1++4/Qs8rQPKb7z+/YK+FDkzvP1GEcLVbye8/K0BdPQem7z+Pmh1v
ne/vP5cfC/X//+8/7DcNAAAA8D8oZ8gB
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Rho]\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(A\\)]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0}, BaseStyle -> {FontSize -> 20}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0., 0.9999999795918367}, {-0.02, 1.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"3\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)-2\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \\(3\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.4\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    Dashing[{0.063, 0.18}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    Dashing[{0.063, 0.18}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0.007`", ",", "0.02`"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.697970326801828*^9, 3.697970959578471*^9, 3.6979709903457537`*^9, 
   3.697971074505521*^9, 3.697971199196072*^9, 3.6979712602206497`*^9, 
   3.6979715099706707`*^9, 3.697971655569456*^9, 3.6979717616822023`*^9, {
   3.6979720178348217`*^9, 3.6979720396848793`*^9}, 3.697972090087934*^9, 
   3.6979722458515673`*^9, 3.697972287811367*^9, 3.6979724148928127`*^9, 
   3.697972461243679*^9, 3.697972789828978*^9, 3.697972904371793*^9, {
   3.697972940509437*^9, 3.697972966663426*^9}, 3.697973038211055*^9, 
   3.6979731885928802`*^9, 3.6979732300034723`*^9, {3.697973384439829*^9, 
   3.697973413391873*^9}, 3.697973803333481*^9, 3.6980449378862123`*^9, {
   3.6980449694577017`*^9, 3.698044995518121*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"NormdEugR", "[", "\[Rho]", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"\[Rho]", "^", "2"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"\[Rho]", "^", "3"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"NormdTinyBiggurR", "[", "\[Rho]", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"\[Rho]", "^", "2"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"\[Rho]", "^", "3"}]}]}], ")"}]}], ",", "  ", 
     RowBox[{
      RowBox[{"NormdBiggustR", "[", "\[Rho]", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"\[Rho]", "^", "2"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"\[Rho]", "^", "3"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.4\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=10.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Rho]\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(f\), \(A\)]\)-(3\!\(\*SuperscriptBox[\(\[Rho]\
\), \(2\)]\)-2\!\(\*SuperscriptBox[\(\[Rho]\), \(3\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", " ", "Dotted"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.007", "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.007", ",", " ", "0.02"}], "}"}], "]"}], ",", " ", 
        "Red"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Dotted"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<NormalisedRightDifferences.pdf\>\""}], ",", " ", 
   "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6980450479130917`*^9, 3.698045189031705*^9}, {
  3.6980452654820633`*^9, 3.698045267120463*^9}, {3.69804532952771*^9, 
  3.698045342287726*^9}, {3.6980454105509872`*^9, 3.698045429359236*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{0, Small}]], 
        LineBox[CompressedData["
1:eJwV0ns0FHgUB/Af2SgSemjSboStTdOimdpR3Cmvo0hMMuZhRhaRUFGxs2s8
ar1Ks8qqpeNVbY4e7JSt5Dce6xGzmmFoNSfPLNJUamynxP78cc89n/M9555z
77lWB2P9w3QRQr6k5vvusDGFbDzA5aZIO+1ZUOCSlpJ9KouSDmh62FqPPeLy
ffxrSiblAhSP+pX05CwAp707N9+dvQLCXYscMmAlGFzwKnnzthwsx3I4NrHW
IHR0eW9hUAGyd13xC1s2Qc0TR0/Pr26DcNspTUz1FujTOuHjS6qheDGL1hrB
AHaauq8xWwqowYwznQIQW3WcWvD+Poizbqf+o/CAqfM9rTo6GGTp5w3Mr/pA
a30z7tzRAAPGgrZdCf4Qmei1JGiyCcT0Lxxy5QFQv8hxrvJIC4gf3IlJuswG
6YFPs6FtrSDzNb9fow2Ca2VNs6ttHwMzRGdG/S0X3qll+2oi20HWV77+I40H
zJWPSlm3OkBsWlVkT+HDPU0H9eykHMT6RiFpvXygtqj/bN7YCWLXIPf848FA
VwqvLtz1BMRRK3y/1AZDN5OluaEhXkMZ5HkLoNhWMIBzFYBO5ETbnhRA9OLD
SpW9EpBe8uNIkQAKjw56HutXgphh7V4fKID2p4GPjM91AWr+0cVbXwC5S9md
iYxuQA+q9zqfCwaWB3twZITYdQHLbZIPbu+OFjakqwA96+RudeDD1uLswGKb
HkBezsOR+3mQ3bk0X09JnB7Cs2ByYWA2r/tQci+gjE/Dy/Q5cLDcoRasngKK
2W4a0siGF16dZSsbiVXJM6MHA+HOpf5EhVUfyX9hNBjth6sZCzK/SXoG6K2q
6g/+PtCGcibCH6oBKWlVQncvMHQ7419l/hxQtL3vTSkTRCYvjAZ5/YDiS+3q
e+3BqM4O9foMAEKFFy3O97o4n/D93PiR2NJJGRTlgAvLc8qsCwdJnsqhypk4
OIAmX7RnCFCcbrvFJi98VxWWVzdNzKbX44h9mNFxR3c0fxhQuOjw3VIWrsww
nKl9RdxcMaS3PQBbuodr89xGAP3+sMBKegBX1Pq4ll8kHpXlmE8HYjqNLpGO
EtfGqNmUIJyVF0LdtPUFoGvSoSvmHNw/dbat7DRxpf2yW1oODs+Lvf78GXHx
/fRhGRdPbvE7TXEcBfRU8V1RKA9n5uKas6nE5cvzDXt4+OuX1AmdLuIPO2xq
rflY+7NfMGPjv2S/Pdff+/Bxk02CMi6FuOfI39u8+bhCZPvboJL4nkHCy3V8
nNutCvW3GQNkMuQp6eJhWN6etDGeOOtRpl8ID79mySS6TcTHGHbSdi5+0h01
UbR6nPybs7tEl4urA1a4Mo4SH/vMPmfGwRUS7zdLGoh5KRE00yBcJk8rGjKb
AKQ5xL30NhDLd8flJEUR7z5czb58AP/XwvvBrIE47ifLCNsAPCDBWpOYl2Te
3Cuujj+eVmynpBpPAupYtsrnpg+Ou7BOllhLHEc3FVzywObydSYjwa8AzeyZ
PGnFxHRFxBnxLeIx6bgjOGGWqnJmzSyxeGpLUR4Nl66+LhXt15B9d8xt7qfi
KUFJtLqC+M3ijL801pgt3JCY8IlYViKJ8FiFsfD2aWPv1+SeN9ZrNxhgOybf
Wf/avNe2i3zH635da6idm5v3B2Wz7YO6/wHoZ1Vh
         "]]}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         Thickness[0.007], 
         Dashing[{0.007, 0.02}], 
         RGBColor[1, 0, 0]], 
        LineBox[CompressedData["
1:eJwVx3s0lGkcwPFnRhf3BlsxWk2aaTfSEWp3tOY3LVsp1hrUFI33YESbMi57
EJkLlaVkddFJ7WSUXBIdumzDM2FLIbcZt50yJCuElDa1se/+8T3f81kVcpgn
pCKEvMj+/w7hSLvqVQBHtHKDNfbhcWSSzIRfrdKAsWaLbkowywmLm7TKsDoD
jG+tAl01luD645b11XOXAX2U++3uXAf6ZzyvTL0pBHEQxfZoORsIJ847a/0S
sNQaJ83uc4c7bU7bttncBG6Xa08v2gl9M6441uQWEM/XMun3fYEv0/bVZ1aB
jmd97HboLjhcGeuQ9+4ebB+xbYp4RsD06a5GCgVDBVV+YbkyHBofPMSt39VB
Wxx8b5YSBZGJniZ7xhvAsVQVOcuMgQcGTvNlUY/AsWt/Ks0rHq4pGuborCfg
qGDZKS8kAHdZTYFfeTNwFyjpwalHwOGR9u5Du1YQn3394YXlUVBz/SaKJ9qA
q31Mp+wUg5wVrMPZ7YA+9RjFPhXDQcOfOzSOHaDTF66jbZVAvmhgW0x/B6io
TM/qexJo6tldY3qqExwPP/N2sJFC9hJ+ayJbDYwPp6szRVLw28ofGBpSA1dN
rQ+rloLHW1F+XZoGdHuK8iOHpbBJnrlbzuwCBqu7NMVABpmtS84t6OgCbomp
T9FKGejmctURqd2ARPdeubFkEFK4QQmrekClTK/NsJbBS89WxbJ60gsLwk7o
yeCJqNs0LqYXkAkx8luvFCou9Ce2r+oD7kWLt76/S8EuRyT53NIHKpdug6u7
pHD1hF7G2qS/gOGiYZrPS8D7fTm7ka4FVaPel2FyCcyE7h0Nv68FlF6wvXij
BJB/tE1W5DNgNDGKJ6vEYORxjFe5/DkwTJyTQr8SQzLtpfFAUD+oUk44Gs6n
gHGtPer21gFqHtBI446A2y8+n+s/ki7yqOwVJUB+YZZidf4AIL32xNbYeBAE
uLQY7BwEFCU77mkRA9UaYW7te9IWf36ihUYBu7mCOnzuBaAXyZSepfuB8UP4
TK7HECBXmfNRIQEbXTbmVA2TNm44lNfpD/3TJx8r0l8CQmB047I7jDv7pls5
DQMiFKzm22Z4zZjDKKWT9PXA4E2bPfDMcV8B2+5vQHmpytoxL9zAjO+IlpA2
l0/7CHm4JJl1caCD9A561bnyAJyt1oTymCOA/tgwNZTLx/BFU5JdHOlCG9+0
RYF40k+VQ20gvWh9UrbFPtymPjB6if4K0Fzgm809AnwrYKk7W0Q6oaKJZkbg
khyvKZM60quvO5+MJbCiRXZp0HwU0Fp99qCcwC07orOSDpB+cDFwwXkC//Mo
6Ih5HWlk/02GL4HH1526a2Y5BohuH5RRGox1OXiGdog0f+ipm5cAj1WmHPes
Jb2Mu3DiRhB+377ZSmo6Doia2TRavxc7O98cTxGS9l8cVCbk4+gztqpEJWlO
Tc2dhwF4eYstbUjwGlD+4I3cgz9hP03ZvyvmSK/oLA2hbMUF9KKqZP8J0oNn
wwgung6+clBbQhr1GkaEbMJ84uvE+E+kK2bTBX32GBM30029JgGpxIYS7xXY
nrvPbfE10uKPnDzeXO35lUYz8/OkEWIaHPPn/Ad+eThF
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{0, Small}]], 
        LineBox[CompressedData["
1:eJwVknk41HkAxoforp3aLWnbFpt2l3WkY6PsOzKbdEiODVvxmNglhaKYUs5K
7maoFjUaEZlEjt+W+o4jR0YYZzVPmJxjQs7KNlbv83ye9/k877+vpqu3jZsy
jUbbN8uX3u3W3ygcsP/Nq1CezO8/YxoWEhVwRT0c+8K4Hr3uf+Ko37B6pDoX
j3e81233CISJlZl+oeIm5I5WfKupK5jPtUwbeZ+OPQfHU2qSE1HcYGRhsTYX
S1ReKLrP34ZDmORVeVQBhgtecBa6Z8E775Te9fF/Ibrud+NwVy4MNbWnRewS
PPP+Wspm5mE0vrVaSYlgpGnNxzR2PjRU1W3uvhEiZfB+0HTWQ1SXVpL67WUo
lJ5QUaMKcP27y+5cbjnEH0+VNqQVwiPQcomjvAImWomx5seLkFhqOneOXiXm
z8tzvEwvRukCo5mc41Vw5TxwmvynGAV/TCtYNdVgDm+qbl9BIYNfoVit/Rw7
1ztrW/tTGJMIrYs9ahGvaTQWWkSBsfLJbdv7IrimS1VduygUDYn0YuR1CDc7
JjszSUGvSkJV6tTDIVA1NnKKwmaxy525OxpgUmseI5VSaGbYDmUNNeDDVtZb
T4oCT9u5k8Q1gmpMOjEYRMFr4TFxi6EYGn0zcRMbKKT4dlmc7BCjUx0GpaJi
1LYffLI0tglCpaSXrXbFiPvKoT7QuBl+R4M/iOuKYLvToau7uxk59bEtCVuK
wBzzTSkLbwGv0ag7M7kQW3hRB3nrWhEdEDr17XgBOhWc5r8vtEHyuXSrwOUh
eizr+SvL29HMtVBSLsnDgxsdgY2ar7CqvU3FLikXdy7PifyZ/Rp05h7ViZB7
mGA5ydwfS2Cd/tfLztBMLGJetMlTewMat1KoP5ePc/SexV2HOhC8nm1wjp2K
xU91aW37OsHQ9zNy/cyF6en9n8s/zfotuyL9q5eQkh7N/yGlCzQLFYX0sCeO
2G+qW7BHiuC1F27yy06TwhY3ztNJKWixZrtanaOJseiBcm/SWzBunnRiPUok
Gr+7T3CY3RCGbY/1ck0lmzdtTijo7YYht0Qv9GMa6RiNqeFH9MBwx9WRk53p
xJ3jnfnmdQ80xtrtXawyiHzjgQh1o174HKpnrOJlksg4UhwT2gveqMLLUXiX
rB/Ukyk19UIjvFWJ9SyLTFw6cMRYpw8uvsqeOsJsUrHOX+wT0gde/fPIwWv3
SPY57eQucR80ojgCD0YOiWtuYdms6wfj7PyV4qocgm9q2Tp+/QhWe8i10RWQ
YVthgnJFP0ZMIW/yEpCGZk9Z6uoBWA8LxsyiBSTffoW5se8A6EbjAWYhApKd
sHdkSdkAeKIg7fz9AsKvC0uVLpch+LX3WbupHFK32yea7SmDzzLWr289c8hU
1aGzy8tkaKDV7TLIvUfkv8RSy1YNwrBgYLV9dTbpTCAT9BODoIvssj/lZ5HB
vKBLlk9ndwNtLfOLd8lk4zb10KVy0A84RZhsyCQbN+bKg9zkMIzPVkRdvUN8
uFrCwBI5fJgB570r+UStTovefeQdXJ63aYrGbhHblpz/1ijezf5bmrEz/hoZ
dU7zkmQPIZjzY7mkJoo4uPwU6D89BFqEJG3DUCghLrkRS/cOI1hXuI3L9ie6
jMOm8zKGQXuksuiU1Ilc+37RxMzMrM9G6i0z/R9sHYWw
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Rho]\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \
\\(A\\)]\\)-(3\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)-2\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \\(3\\)]\\))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {All, All}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.4\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    Dashing[{0.063, 0.18}], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.063], 
                    Dashing[{0.063, 0.18}], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.007`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0.007`", ",", "0.02`"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.697970326801828*^9, 3.697970959578471*^9, 3.6979709903457537`*^9, 
   3.697971074505521*^9, 3.697971199196072*^9, 3.6979712602206497`*^9, 
   3.6979715099706707`*^9, 3.697971655569456*^9, 3.6979717616822023`*^9, {
   3.6979720178348217`*^9, 3.6979720396848793`*^9}, 3.697972090087934*^9, 
   3.6979722458515673`*^9, 3.697972287811367*^9, 3.6979724148928127`*^9, 
   3.697972461243679*^9, 3.697972789828978*^9, 3.697972904371793*^9, {
   3.697972940509437*^9, 3.697972966663426*^9}, 3.697973038211055*^9, 
   3.6979731885928802`*^9, 3.6979732300034723`*^9, {3.697973384439829*^9, 
   3.697973413391873*^9}, 3.697973803333481*^9, 3.6980449378862123`*^9, {
   3.6980449694577017`*^9, 3.698044995708768*^9}, 3.698045228627101*^9, 
   3.698045305063231*^9, 3.6980453886604156`*^9, 3.698045477896473*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NormdEugR", "[", "\[Rho]", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Rho]", "^", "2"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"\[Rho]", "^", "3"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", "}"}]}], 
   ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Rho]\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(f\), \(A\)]\)-(3\!\(\*SuperscriptBox[\(\[Rho]\
\), \(2\)]\)-2\!\(\*SuperscriptBox[\(\[Rho]\), \(3\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], ",", " ", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", " ", "Dotted"}], "}"}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.6980455163663816`*^9, 3.698045531134038*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{0, Small}]], 
        LineBox[CompressedData["
1:eJwV0ns0FHgUB/Af2SgSemjSboStTdOimdpR3Cmvo0hMMuZhRhaRUFGxs2s8
ar1Ks8qqpeNVbY4e7JSt5Dce6xGzmmFoNSfPLNJUamynxP78cc89n/M9555z
77lWB2P9w3QRQr6k5vvusDGFbDzA5aZIO+1ZUOCSlpJ9KouSDmh62FqPPeLy
ffxrSiblAhSP+pX05CwAp707N9+dvQLCXYscMmAlGFzwKnnzthwsx3I4NrHW
IHR0eW9hUAGyd13xC1s2Qc0TR0/Pr26DcNspTUz1FujTOuHjS6qheDGL1hrB
AHaauq8xWwqowYwznQIQW3WcWvD+Poizbqf+o/CAqfM9rTo6GGTp5w3Mr/pA
a30z7tzRAAPGgrZdCf4Qmei1JGiyCcT0Lxxy5QFQv8hxrvJIC4gf3IlJuswG
6YFPs6FtrSDzNb9fow2Ca2VNs6ttHwMzRGdG/S0X3qll+2oi20HWV77+I40H
zJWPSlm3OkBsWlVkT+HDPU0H9eykHMT6RiFpvXygtqj/bN7YCWLXIPf848FA
VwqvLtz1BMRRK3y/1AZDN5OluaEhXkMZ5HkLoNhWMIBzFYBO5ETbnhRA9OLD
SpW9EpBe8uNIkQAKjw56HutXgphh7V4fKID2p4GPjM91AWr+0cVbXwC5S9md
iYxuQA+q9zqfCwaWB3twZITYdQHLbZIPbu+OFjakqwA96+RudeDD1uLswGKb
HkBezsOR+3mQ3bk0X09JnB7Cs2ByYWA2r/tQci+gjE/Dy/Q5cLDcoRasngKK
2W4a0siGF16dZSsbiVXJM6MHA+HOpf5EhVUfyX9hNBjth6sZCzK/SXoG6K2q
6g/+PtCGcibCH6oBKWlVQncvMHQ7419l/hxQtL3vTSkTRCYvjAZ5/YDiS+3q
e+3BqM4O9foMAEKFFy3O97o4n/D93PiR2NJJGRTlgAvLc8qsCwdJnsqhypk4
OIAmX7RnCFCcbrvFJi98VxWWVzdNzKbX44h9mNFxR3c0fxhQuOjw3VIWrsww
nKl9RdxcMaS3PQBbuodr89xGAP3+sMBKegBX1Pq4ll8kHpXlmE8HYjqNLpGO
EtfGqNmUIJyVF0LdtPUFoGvSoSvmHNw/dbat7DRxpf2yW1oODs+Lvf78GXHx
/fRhGRdPbvE7TXEcBfRU8V1RKA9n5uKas6nE5cvzDXt4+OuX1AmdLuIPO2xq
rflY+7NfMGPjv2S/Pdff+/Bxk02CMi6FuOfI39u8+bhCZPvboJL4nkHCy3V8
nNutCvW3GQNkMuQp6eJhWN6etDGeOOtRpl8ID79mySS6TcTHGHbSdi5+0h01
UbR6nPybs7tEl4urA1a4Mo4SH/vMPmfGwRUS7zdLGoh5KRE00yBcJk8rGjKb
AKQ5xL30NhDLd8flJEUR7z5czb58AP/XwvvBrIE47ifLCNsAPCDBWpOYl2Te
3Cuujj+eVmynpBpPAupYtsrnpg+Ou7BOllhLHEc3FVzywObydSYjwa8AzeyZ
PGnFxHRFxBnxLeIx6bgjOGGWqnJmzSyxeGpLUR4Nl66+LhXt15B9d8xt7qfi
KUFJtLqC+M3ijL801pgt3JCY8IlYViKJ8FiFsfD2aWPv1+SeN9ZrNxhgOybf
Wf/avNe2i3zH635da6idm5v3B2Wz7YO6/wHoZ1Vh
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Rho]\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \
\\(A\\)]\\)-(3\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)-2\\!\\(\\*SuperscriptBox[\\(\[Rho]\\), \\(3\\)]\\))\"", 
        TraditionalForm]}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {All, All}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                   None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0.368417, 0.506779, 0.709798], Editable -> False, 
                  Selectable -> False], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                 RowBox[{"Dashing", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.697970326801828*^9, 3.697970959578471*^9, 3.6979709903457537`*^9, 
   3.697971074505521*^9, 3.697971199196072*^9, 3.6979712602206497`*^9, 
   3.6979715099706707`*^9, 3.697971655569456*^9, 3.6979717616822023`*^9, {
   3.6979720178348217`*^9, 3.6979720396848793`*^9}, 3.697972090087934*^9, 
   3.6979722458515673`*^9, 3.697972287811367*^9, 3.6979724148928127`*^9, 
   3.697972461243679*^9, 3.697972789828978*^9, 3.697972904371793*^9, {
   3.697972940509437*^9, 3.697972966663426*^9}, 3.697973038211055*^9, 
   3.6979731885928802`*^9, 3.6979732300034723`*^9, {3.697973384439829*^9, 
   3.697973413391873*^9}, 3.697973803333481*^9, 3.6980449378862123`*^9, {
   3.6980449694577017`*^9, 3.698044995708768*^9}, 3.698045228627101*^9, 
   3.698045305063231*^9, 3.6980453886604156`*^9, 3.6980454781072483`*^9, 
   3.698045547329056*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-conservation of EE", "Subsubsection",
 CellChangeTimes->{{3.70281169377199*^9, 3.702811705604203*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormdEugL", "=", 
   RowBox[{"NormalisedLeft", "[", 
    RowBox[{"0.2", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormdEBiggurL", "=", 
   RowBox[{"NormalisedLeft", "[", 
    RowBox[{"1.", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormdBiggustL", "=", 
   RowBox[{"NormalisedLeft", "[", 
    RowBox[{"10.", ",", "0.195", ",", 
     RowBox[{"-", "1.35"}], ",", 
     RowBox[{"-", "0.175"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.697979556723282*^9, 3.697979619466576*^9}, {
  3.697979953538032*^9, 3.6979799620090933`*^9}, {3.7028116753501987`*^9, 
  3.7028116812448378`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NormdEugL", "[", "\[Rho]", "]"}], "+", 
        RowBox[{"NormdEugR", "[", "\[Rho]", "]"}], "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NormdEugL", "[", "0.5", "]"}], "+", 
        RowBox[{"NormdEugR", "[", "0.5", "]"}], "-", "1"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NormdBiggustL", "[", "\[Rho]", "]"}], "+", 
        RowBox[{"NormdBiggustR", "[", "\[Rho]", "]"}], "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NormdBiggustL", "[", "0.5", "]"}], "+", 
        RowBox[{"NormdBiggustR", "[", "0.5", "]"}], "-", "1"}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "0", ",", "1"}], "}"}], ",", " ", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=0.2\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(T\), \(L\)]\)=10.\>\""}], "}"}]}], ",", " ", 
   RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Rho]\>\"", ",", " ", 
      "\"\<\!\(\*SubscriptBox[\(f\), \(A + B\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "20"}], "}"}]}], 
   RowBox[{"(*", 
    RowBox[{",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.02"}], ",", "1.02"}], "}"}]}], ","}], " ", "*)"}], 
   ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"pth", "<>", "\"\<NormalisedSum.pdf\>\""}], ",", " ", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.697979648305483*^9, 3.697979769364212*^9}, 
   3.697979849587225*^9, {3.697979995468925*^9, 3.6979800016421137`*^9}, {
   3.697980179545944*^9, 3.6979802085526657`*^9}, {3.697980345880374*^9, 
   3.697980346047789*^9}, {3.697980425929679*^9, 3.697980451096251*^9}, {
   3.697980730470314*^9, 3.697980811788454*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        LineBox[CompressedData["
1:eJwVi3s0lAkAR2VTrBnrODU1UylSp9jKerSrLT/bg5CSyUmtyiaPIo+8llSE
VEqJ03u8PrUlobBRZkZMTGVWjPFKY4bxmDEzn2TYIq3945577h/X5HCoh5+2
lpbWjhn+t4vfUHON3NNetVhWQATEISkx7c+L9GRwk83kC6wMcSSSpF+gZ6Fe
4S97fhjYsPO3tRXT2dil+8JXw/8dulnOeSMfCzBKWLQtTA+Dj5X92CLdQkRm
n+Abc0/j2TsrJyfjEqwLit5U5ncBXZoN3AjqU5iMUGihlpnwSuruqksrB6Vz
Jy3O+w6OMFbNXuvwDIsaN1TELCEQ+iRizc2xKvArze1X5T2EpcmKyca4anDq
3/8o2leK0att/FmzuFAf40w4HyzHMh26xwNxDc5GB6Q2bp75XtZzmzbW4rKR
uXlHGQc3l5z3z8qqQ/o037vDqRZHY52p+5Q8dMT4JHtGvsJLPatvRccbUE/x
6q3+8hb3Cd40Y8UbGB7X30womuFAY+czixvx8w0yLlgiwpqG7sp68yZocrfY
tGo60erAVD9Uv8NoTYMDLVWM4O+DWkSWLZCs7IyOOCbF2469bIN0If5Nnrw4
u6oPTEcvqUzWisGyk2FV8n6sz03bm2vWhjy3mO45nYOQTGe2Bp5ph3rfJ/b2
13L0OzcRtLoOsJ/mxQwGDuNNeLtB5IlOLFMWZVNslCi91RPbbNIFa8pP2k5q
JcwzwhO/CrrAC6M+LMlU4d757y6sjnsP1a2cvvGVariNF9vxGd342yWqbG+O
Ghrf/Qr/F93wdxc4seeQ0NoTZnzp6Ackimk6S31J6G895/FkgRguYWmspEIS
Wwsr1jk/F2Pu7qnzsk4S8Yb9FKl3D2o9Y46HjJNwccw+5zTVA9PbwsrpbyQo
HAutdjcJhhhc9vYJEma32afdCiRI0BO0r5/5N0Xv+lr3RYKO9ihW2z0SwdSQ
dxGuUtRV2aYOHSZxt+ASsfyuFIsbPOLGqCS+xvtUXv8khbmM8uAzS42DnjYC
PdderH7cmyKmq3FxvpulLLcXi9SlhxxTVKgQ+WVyxnvRPxLXWSlWYsJd37XF
sQ8fFO4bP1orYddYqj1wfabr7wVSTw5j2TZ/TeZWGTKpW87ksOWwtbHNKB+Q
IVQn8NqAahA9o5dfEyn9uMOyjf+kPQCl9e4UutUAiJbQDyNNfVg5vEYxSziA
G9t2NOWXSsEzi2oJSxwEwVrqE1MpxpVWka+H2RAePZIocwO6QDJrMrR5Q7AI
KUm3cmnDU8/5W+zC5QgYE5yV67eAECSxeo0UoFTHDCVzGjHR4H3SqFaBU5Rr
Xr9cfQVJBldjGDIML2GOXrKUg+Enp1KdOcOYNxV7lHhfhfHmX+lnDZTIEwr/
CHKtgLV1ifKUnxI3fvC+fk1SirAs05rYaiV2+1sx5+gVgldqOlRMVcG4yfix
pYjAAoGpoeygCqfZCg7FggXb5oBzCcUqGBFT3xYWZYEpKppaPK2CcL/NZAY7
DfmMv8rj96hhzizZxb6UgNFDecHdhWpcER14kB8UDi+fVbFRkzMdy6B91vUB
16ckxWAHCbt5vvzlwm2wcDiwae59EkUMSzaPRYNOyGaPhEkSqn8Efu42xfb/
AfofdXc=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        LineBox[CompressedData["
1:eJwVkms01AkAxYftschkK7Uzp6aIXtJKab3qKkoSFSlbbUpoLcmjkmeN8Qqr
Vaj0OGro4XREJ5llMmKKHh6DGdKsmWHGY8z8/yG0ylh9uOd+uB9+99xzjXxP
e/hrUygU12l9913+/YLqAa8t1utHDCePGm5hMdPPp9ES4cgMpzJ2xsDvDEm7
RMuGe2nSYJ4uG7buW9eVae4gIKiJES4ux4/ZLnc/DRWg1SdzZXU8H+XNls7O
jCfQ5AiE2Zta0Dlqy4vQfwrqmGguiyeEN0vcWZv+DHtdmczVkx3wo6+asc6h
HMNhGwtXWYhxujTC/Prnf/DOpCtZd5EEFkamX99Hc5ERPkA21Ukx/LeoXkuL
hxsTu923K2Wof/ma12Rfg7czJ3veLJAjMMpF/zcVH4qEJJ+gHgVe6lhOPT5V
h4/nDqV4ePfhPpuvoZu+xe2Rz/VUTj8cFr6451n8HkO+OzmvRAMwrxNzXq9p
woXw9uVHGpVoc/AkHhHNeHTFJGx3xSCCdYNahBYtOHTywbZ9MSq86zj4gprZ
ipvOjBWmlmp47vCWyeVtWMYujY1rUGNTfvrBfBMR5JyIBUW7CKQ3zc2d0SJC
ofLGV3oKAanmatsfF9ox0fnT5cwqAr4F67kw6kANjfAYVRNQuDSxF9Z2QP7I
nuZMI/E2rJ16JvwD2BWVE5WOJEpuSKIERp1YyiR9CgNJrMkKY042dGIrYZWZ
kUaiMPWHS6ujP6Lkg6lm2wMSbmPFNvV0MURdtowDVSRGTxxSBlSKYed9uFEm
IEHZH8rICPwX6xZydZb3kNBzSvYoXdQF6zibgQOfSDgVlf3iUtGF4L3xgzr/
kYg1UMyRHZFgn4GOy1YNiV077iQ7f5OAtEvkT02RmFNlRml3k8L51xOMwOnc
JO9FvFuBFOVOvUuUX0hsPrdnsnZCilf1laHRJIlg/ZDmCFcZAvKrlT9P828V
ZLCX35IhJyb4jn0ricnYY5zcERncSyIT50/3P+q1sUHHtRu5efsnKwpIpBm6
Wcjzu+E7fr2jLIVEmdD/atVYNw5bWnWwAkiM79VzbdnRA4nomdfz6f1s3pdo
9+b2wHKl3xnGEhKPU/W+cdU9mCqy+yIhCCzbHjB61UmOWDvhXaKSQBHXzbEg
R46qh3PztFIJWG20ynrWK0fhcZ/znD0EJMN/vWEnKXDdaoTPaFNDtWFfEs2y
F/RUfbrAWo0Vg+ZKrdZe1GrSnttdUYFvcrYllNmHiE1+My/UDuJym/CEh0k/
5LPmi7X7lCA9q7O0+f1IMVtPrxkawFMvQ0ebsAF8XDFe41fTD3YD63b3PCVm
6fIsIuP7MF53JGZejRLFzcenYpQKSLN4owYhg5h9mZLPWSzHmMCOlkBVgd54
8QDbtBsbNjxRxfmrUJw0cDNgSIrQbOPqKK4K1uP1IX9CAn6JcX+xvhqsnAcs
zwwxFjUYG8iPquHA/aRYe+0DrAQnky8Wq3HvVAhXGSiCp/Dxt8UaNeLszChf
hlow7HM3WFxEILI0KHUN/RW8j62KOvuVQLRZ6Gpb+wrwjj1Jou4m0eVl65GY
+BBmDr9vnn2fhPHayMDUPQm4tlRv9PuPGhXnKswFFlv+B9Src64=
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Rho]\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(f\\), \\(A + B\\)]\\)\"", 
        TraditionalForm]}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 1}, {0., 0.9999998892034209}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=0.2\"", 
       "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(L\\)]\\)=10.\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontSize -> 20, 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], "}"}],
            ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.697979754086697*^9, 3.697979795462899*^9, 
  3.697979875461648*^9, 3.6979799902290697`*^9, 3.697980030754971*^9, 
  3.697980266514805*^9, 3.697980403251259*^9, 3.6979806220438232`*^9, 
  3.697980989194138*^9}],

Cell[BoxData["\<\"/home/piotr/Dropbox/Masterfile/fig/joining/NormalisedSum.\
pdf\"\>"], "Output",
 CellChangeTimes->{3.697979754086697*^9, 3.697979795462899*^9, 
  3.697979875461648*^9, 3.6979799902290697`*^9, 3.697980030754971*^9, 
  3.697980266514805*^9, 3.697980403251259*^9, 3.6979806220438232`*^9, 
  3.697980989582196*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mutual information -- both on right and left", "Section",
 CellChangeTimes->{{3.686564513814069*^9, 3.686564524243352*^9}, {
  3.686648504684979*^9, 3.686648506307106*^9}}],

Cell["\<\
It is allways assumed that xmin<xmax<ymin<ymax, so \[OpenCurlyQuote]y\
\[CloseCurlyQuote] interval is always to the right of \[OpenCurlyQuote]x\
\[CloseCurlyQuote]  interval!
Also TL>TR always!\
\>", "Text",
 CellChangeTimes->{{3.686652042405202*^9, 3.686652085967551*^9}, {
  3.686652152085112*^9, 3.6866521639952183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MutualRight", "[", 
    RowBox[{
    "lf_", ",", " ", "TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", 
     "xmaxf_", ",", " ", "yminf_", ",", " ", "ymaxf_"}], "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{"tbf", ",", " ", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t", "=", "tbf"}], ",", " ", 
         RowBox[{"l", "=", "lf"}], ",", " ", 
         RowBox[{"TL", "=", "TLf"}], ",", " ", 
         RowBox[{"TR", "=", "TRf"}], ",", " ", 
         RowBox[{"Lx", "=", 
          RowBox[{"xmaxf", "-", "xminf"}]}], ",", 
         RowBox[{"Ly", "=", 
          RowBox[{"ymaxf", "-", "yminf"}]}], ",", " ", 
         RowBox[{"Lint", "=", 
          RowBox[{
           RowBox[{"-", "xmaxf"}], "+", "yminf"}]}], ",", " ", 
         RowBox[{"Lout", "=", 
          RowBox[{"ymaxf", "-", "xminf"}]}], ",", " ", "LenX", ",", "LenY", 
         ",", "Lenint", ",", "Lenout", ",", " ", 
         RowBox[{"EEXSs", "=", 
          RowBox[{"EESteady", "[", 
           RowBox[{"xminf", ",", " ", "xmaxf", ",", "TLf", ",", "TRf"}], 
           "]"}]}], ",", " ", 
         RowBox[{"EEinSs", "=", 
          RowBox[{"EESteady", "[", " ", 
           RowBox[{"xmaxf", ",", " ", "yminf", ",", "TLf", ",", "TRf"}], 
           "]"}]}], ",", 
         RowBox[{"EEinT", "=", 
          RowBox[{"EEStatic", "[", " ", 
           RowBox[{"xmaxf", ",", " ", "yminf", ",", "TRf"}], "]"}]}], ",", 
         RowBox[{"EEYT", "=", 
          RowBox[{"EEStatic", "[", 
           RowBox[{"yminf", ",", "ymaxf", ",", "TRf"}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"LenX", "=", 
         RowBox[{"EERight", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "xminf", ",", " ", 
           "xmaxf"}], "]"}]}], ";", 
        RowBox[{"LenY", "=", 
         RowBox[{"EERight", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "yminf", ",", " ", 
           "ymaxf"}], "]"}]}], ";", 
        RowBox[{"Lenint", "=", 
         RowBox[{"EERight", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "xmaxf", ",", " ", 
           "yminf"}], "]"}]}], ";", 
        RowBox[{"Lenout", "=", 
         RowBox[{"EERight", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "xminf", ",", " ", 
           "ymaxf"}], "]"}]}], ";", 
        RowBox[{"Piecewise", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Lenout", "[", "t", "]"}]}], "+", 
              RowBox[{"LenX", "[", "t", "]"}], "-", "EEinT", "+", "EEYT"}], 
             ",", " ", 
             RowBox[{"t", "<", "Lx"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Lenout", "[", "t", "]"}]}], "+", "EEXSs", "-", 
              RowBox[{"Lenint", "[", 
               RowBox[{"t", "-", "Lx"}], "]"}], "+", "EEYT"}], ",", 
             RowBox[{
              RowBox[{"t", ">", "Lx"}], "&&", 
              RowBox[{"t", "<", 
               RowBox[{"Lx", "+", "Lint"}]}]}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Lenout", "[", "t", "]"}]}], "+", "EEXSs", "-", 
              "EEinSs", "+", 
              RowBox[{"LenY", "[", 
               RowBox[{"t", "-", 
                RowBox[{"(", 
                 RowBox[{"Lx", "+", "Lint"}], ")"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"t", ">", "Lx"}], "&&", 
              RowBox[{"t", ">", 
               RowBox[{"Lx", "+", "Lint"}]}], "&&", 
              RowBox[{"t", "<", "Lout"}]}]}], "}"}]}], "}"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.68664616142141*^9, 3.686646193979597*^9}, {
  3.6866467296686077`*^9, 3.686646800638632*^9}, {3.686646848485121*^9, 
  3.686646924954702*^9}, {3.686647159189184*^9, 3.686647339966851*^9}, {
  3.686647378301827*^9, 3.686647410715659*^9}, {3.686647449413669*^9, 
  3.686647565901244*^9}, {3.686647993817795*^9, 3.686648186394005*^9}, {
  3.686648220304131*^9, 3.6866482423107157`*^9}, {3.686648325826639*^9, 
  3.686648382085086*^9}, {3.6866484304060707`*^9, 3.6866484963127003`*^9}, {
  3.686648535715358*^9, 3.686648654036199*^9}, {3.686648789693111*^9, 
  3.686648848278295*^9}, {3.6866503442830133`*^9, 3.686650345396126*^9}, {
  3.686650461500855*^9, 3.6866504769047403`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MutualLeft", "[", 
    RowBox[{
    "lf_", ",", " ", "TLf_", ",", " ", "TRf_", ",", " ", "xminf_", ",", " ", 
     "xmaxf_", ",", " ", "yminf_", ",", " ", "ymaxf_"}], "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{"tbf", ",", " ", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t", "=", "tbf"}], ",", " ", 
         RowBox[{"l", "=", "lf"}], ",", " ", 
         RowBox[{"TL", "=", "TLf"}], ",", " ", 
         RowBox[{"TR", "=", "TRf"}], ",", " ", 
         RowBox[{"Lx", "=", 
          RowBox[{"xmaxf", "-", "xminf"}]}], ",", 
         RowBox[{"Ly", "=", 
          RowBox[{"ymaxf", "-", "yminf"}]}], ",", " ", 
         RowBox[{"Lint", "=", 
          RowBox[{
           RowBox[{"-", "xmaxf"}], "+", "yminf"}]}], ",", " ", 
         RowBox[{"Lout", "=", 
          RowBox[{"ymaxf", "-", "xminf"}]}], ",", " ", "LenX", ",", "LenY", 
         ",", "Lenint", ",", "Lenout", ",", " ", 
         RowBox[{"EEYSs", "=", 
          RowBox[{"EESteady", "[", 
           RowBox[{"yminf", ",", " ", "ymaxf", ",", "TLf", ",", "TRf"}], 
           "]"}]}], ",", " ", 
         RowBox[{"EEinSs", "=", 
          RowBox[{"EESteady", "[", " ", 
           RowBox[{"xmaxf", ",", " ", "yminf", ",", "TLf", ",", "TRf"}], 
           "]"}]}], ",", 
         RowBox[{"EEinT", "=", 
          RowBox[{"EEStatic", "[", " ", 
           RowBox[{"xmaxf", ",", " ", "yminf", ",", "TLf"}], "]"}]}], ",", 
         RowBox[{"EEXT", "=", 
          RowBox[{"EEStatic", "[", 
           RowBox[{"yminf", ",", "ymaxf", ",", "TLf"}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"LenX", "=", 
         RowBox[{"EELeft", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "xminf", ",", " ", 
           "xmaxf"}], "]"}]}], ";", 
        RowBox[{"LenY", "=", 
         RowBox[{"EELeft", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "yminf", ",", " ", 
           "ymaxf"}], "]"}]}], ";", 
        RowBox[{"Lenint", "=", 
         RowBox[{"EELeft", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "xmaxf", ",", " ", 
           "yminf"}], "]"}]}], ";", 
        RowBox[{"Lenout", "=", 
         RowBox[{"EELeft", "[", 
          RowBox[{
          "l", ",", " ", "TL", ",", " ", "TR", ",", " ", "xminf", ",", " ", 
           "ymaxf"}], "]"}]}], ";", 
        RowBox[{"Piecewise", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Lenout", "[", "t", "]"}]}], "+", 
              RowBox[{"LenY", "[", "t", "]"}], "-", "EEinT", "+", "EEXT"}], 
             ",", " ", 
             RowBox[{"t", "<", "Ly"}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Lenout", "[", "t", "]"}]}], "+", "EEYSs", "-", 
              RowBox[{"Lenint", "[", 
               RowBox[{"t", "-", "Ly"}], "]"}], "+", "EEXT"}], ",", 
             RowBox[{
              RowBox[{"t", ">", "Ly"}], "&&", 
              RowBox[{"t", "<", 
               RowBox[{"Ly", "+", "Lint"}]}]}]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Lenout", "[", "t", "]"}]}], "+", "EEYSs", "-", 
              "EEinSs", "+", 
              RowBox[{"LenX", "[", 
               RowBox[{"t", "-", 
                RowBox[{"(", 
                 RowBox[{"Ly", "+", "Lint"}], ")"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"t", ">", "Ly"}], "&&", 
              RowBox[{"t", ">", 
               RowBox[{"Ly", "+", "Lint"}]}], "&&", 
              RowBox[{"t", "<", "Lout"}]}]}], "}"}]}], "}"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686651659495222*^9, 3.686651660186348*^9}, {
   3.686651700058737*^9, 3.686651734077581*^9}, {3.6866517725906754`*^9, 
   3.6866519328879337`*^9}, 3.6866521356734*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mut1", "=", 
   RowBox[{"MutualRight", "[", 
    RowBox[{
    "1.", ",", " ", "3.", ",", " ", "1.", ",", " ", "0.5", ",", " ", "1.5", 
     ",", " ", "2.", ",", "2.5"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6866486591733847`*^9, 3.686648694948535*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mut1", "[", "1.65", "]"}], "//", "Timing"}]], "Input",
 CellChangeTimes->{{3.686648697350136*^9, 3.6866487097094383`*^9}, {
  3.686650353418282*^9, 3.6866503878953457`*^9}, {3.68665043721024*^9, 
  3.6866504381966553`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.804`", ",", 
   RowBox[{"-", "12.544075589399622`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.686648710790928*^9, 3.6866488551631327`*^9, {3.6866503493891582`*^9, 
   3.6866503696879377`*^9}, {3.686650415702491*^9, 3.686650439715473*^9}, 
   3.686650485741638*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"Mut1", "[", "t", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", " ", "0.01", ",", " ", "1.99", ",", " ", "0.1"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.686648890232099*^9, 3.686648913648892*^9}, {
  3.6866505424167843`*^9, 3.686650566987702*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{1.9100000000000001`, -12.568197479221695`}, {
       1.9100000000000001`, -12.568197479221695`}}},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[CompressedData["
1:eJxTTMoPSmVmYGAQBmImKK4WWef+sKrF3iVTZvJZVckDMH7HrbXHXylpHtCM
6T/0VWOP/bvHOTbKapJwPkz+URVIwyn7KQxKcpPUJeF8mPyNxQW2XNcv27vX
Gn1apCUJ58Pk7biuA0Vu2av96tBsM5CE82HyQTvkWl8HPrDfspN37XprSTgf
Jt/2OhAo8ti+vvK//pcASTgfJr8TpHzHM3s523/z+Kok4XyY/BuQ8tcv7V8F
Pztx77QknA+Tlwcpl3trP4tPJqehUgrORw2fD/Yue1xCPurIwPkw+cNfNYAi
H+3bFnyP12VWgPNh8rEg5TGf7TPVF65YEKkE58Pkv4GUf/1ir6Oz9Z/NehU4
HyY/AaS8/5u9jJRcUNwNNTgf1X0/7C8vDN1uWKMB56O676c9y6GYrJPsCD6q
+37b856dEOsvj+Cjuu+Pfcs8FYVeJD5MHgCcZ0Nx
       "],
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQXS2yzv1hVYu9S6bM5LOqkgc0Y/oPfdXYY//ucY6N
sprkgUdVIAWn7KcwKMlNUpc8cGNxgS3X9cv27rVGnxZpSR6w47oOFLllr/ar
Q7PNQPJA0A651teBD+y37ORdu95a8kDb60CgyGP7+sr/+l8CJA/sBEnveGYv
Z/tvHl+V5IE3IOnXL+1fBT87ce+05AF5kLTcW/tZfDI5DZVSUPd8sHfZ4xLy
UUfmwOGvGkCRj/ZtC77H6zIrHIgFScd8ts9UX7hiQaTSgW8g6a9f7HV0tv6z
Wa9yYAJIuv+bvYyUXFDcDTWoeT/sLy8M3W5YowE176c9y6GYrJPsmlDzftvz
np0Q6y+vCTXvj33LPBWFXiVNqHn/7DturT3+CsgHACSFn+E=
     "]], {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0.01, -12.568197479221695`},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{0.01, 
   1.9100000000000001`}, {-12.568197479221695`, -6.286917017563898}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.686649530345511*^9, 3.686650584478215*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Entanglement entropy tables generator -- on the right", "Section",
 CellChangeTimes->{{3.6870901059361773`*^9, 3.687090111043159*^9}, {
  3.687090166510682*^9, 3.68709017146701*^9}, {3.705065394692251*^9, 
  3.705065398692195*^9}}],

Cell["Generator of ee\[CloseCurlyQuote]s to check the entanglement \
inequalities", "Text",
 CellChangeTimes->{{3.702811751036084*^9, 3.7028117696998463`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Tabler", "[", 
    RowBox[{
    "TLf_", ",", "TRf_", ",", " ", "XList_", ",", " ", "TList_", ",", " ", 
     "FName_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TL", "=", "TLf"}], ",", " ", 
       RowBox[{"TR", "=", "TRf"}], ",", 
       RowBox[{"X", "=", "XList"}], ",", " ", 
       RowBox[{"T", "=", "TList"}], ",", " ", "Functab", ",", " ", "outTab"}],
       "}"}], ",", 
     RowBox[{
      RowBox[{"Functab", "=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"rtmp", ",", " ", 
           RowBox[{"size", "=", 
            RowBox[{"Length", "[", "X", "]"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"rtmp", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"FullEERight", "[", " ", 
              RowBox[{"TL", ",", " ", "TR", ",", 
               RowBox[{"X", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "size"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"MapThread", "[", 
           RowBox[{"Join", ",", 
            RowBox[{"{", 
             RowBox[{"rtmp", ",", 
              RowBox[{"Rest", "/@", 
               RowBox[{"Flatten", "[", 
                RowBox[{"rtmp", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}]}], "}"}]}], 
           "]"}]}]}], "]"}]}], ";", 
      RowBox[{"outTab", "=", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Functab", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k"}], "]"}], "]"}], "[", 
          RowBox[{"T", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "T", "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "X", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}]}], ";", " ", 
      RowBox[{"Export", "[", 
       RowBox[{"FName", ",", 
        RowBox[{"{", 
         RowBox[{"X", ",", " ", "T", " ", ",", "outTab"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\"\<Datasets\>\"", ",", " ", 
          RowBox[{"{", 
           RowBox[{
           "\"\<points\>\"", ",", "\"\<times\>\"", ",", "\"\<lengths\>\""}], 
           "}"}]}], "}"}]}], "]"}], ";", " ", "outTab"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6870924562635508`*^9, 3.687092535941066*^9}, {
   3.6870930412152576`*^9, 3.687093059402872*^9}, {3.6870933504280653`*^9, 
   3.6870933706587753`*^9}, {3.687093440203432*^9, 3.687093443505949*^9}, {
   3.6870934962713747`*^9, 3.687093587881049*^9}, {3.6870940000355883`*^9, 
   3.687094024349931*^9}, {3.687094204885766*^9, 3.687094229201892*^9}, {
   3.687094301922241*^9, 3.6870944281291723`*^9}, {3.6870951700537777`*^9, 
   3.687095228873661*^9}, {3.687095916900115*^9, 3.6870959410915737`*^9}, {
   3.687095988053993*^9, 3.687096032394093*^9}, {3.687096073472588*^9, 
   3.687096078872037*^9}, {3.6870961245248833`*^9, 3.687096149080735*^9}, {
   3.68725197338006*^9, 3.687252031939899*^9}, 3.705065414437151*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Test1", "=", 
  RowBox[{
   RowBox[{"Tabler", "[", 
    RowBox[{"3.", ",", "2.", ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "1.", ",", " ", "1.3", ",", " ", "3.", ",", " ", "3.5", ",", " ", "3.6",
        ",", " ", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", " ", "1.2", ",", " ", "1.5", ",", " ", "1.6"}], 
      "}"}], ",", " ", "\"\<Duppa.h5\>\""}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.687094433399336*^9, 3.687094469418157*^9}, {
   3.687094551282641*^9, 3.687094553196498*^9}, {3.687095385055138*^9, 
   3.6870954008658648`*^9}, {3.687095567165244*^9, 3.6870955723001204`*^9}, 
   3.687095957998453*^9, {3.6870961383068743`*^9, 3.687096139296126*^9}, {
   3.6871591750147533`*^9, 3.6871591960520687`*^9}, 3.7050654218926563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.024`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1.3387853357953392`"}], ",", "20.07069273475544`", ",",
          "26.353878041959305`", ",", "27.610515103395254`", ",", 
         "32.637063349138934`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.3387853357953392`"}], ",", "0", ",", 
         "16.300781549416968`", ",", "22.58396685764963`", ",", 
         "23.840603919086952`", ",", "28.86715216483118`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "20.07069273475544`", ",", "16.300781549416968`", ",", "0", ",", 
         "1.2173984360875347`", ",", "2.476710608046865`", ",", 
         "7.504315145723717`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "26.353878041959305`", ",", "22.58396685764963`", ",", 
         "1.2173984360875347`", ",", "0", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "1.2173984360875347`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "27.610515103395254`", ",", "23.840603919086952`", ",", 
         "2.476710608046865`", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "0", ",", 
         RowBox[{"-", "0.048666329553258864`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32.637063349138934`", ",", "28.86715216483118`", ",", 
         "7.504315145723717`", ",", "1.2173984360875347`", ",", 
         RowBox[{"-", "0.048666329553258864`"}], ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1.3387853357953392`"}], ",", "20.07069273475544`", ",",
          "26.353878041959305`", ",", "27.610515103395254`", ",", 
         "32.637063349138934`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.3387853357953392`"}], ",", "0", ",", 
         "16.300781549416968`", ",", "22.58396685764963`", ",", 
         "23.840603919086952`", ",", "28.86715216483118`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "20.07069273475544`", ",", "16.300781549416968`", ",", "0", ",", 
         "1.2173984360875347`", ",", "2.476710608046865`", ",", 
         "7.504315145723717`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "26.353878041959305`", ",", "22.58396685764963`", ",", 
         "1.2173984360875347`", ",", "0", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "1.2173984360875347`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "27.610515103395254`", ",", "23.840603919086952`", ",", 
         "2.476710608046865`", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "0", ",", 
         RowBox[{"-", "0.048666329553258864`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32.637063349138934`", ",", "28.86715216483118`", ",", 
         "7.504315145723717`", ",", "1.2173984360875347`", ",", 
         RowBox[{"-", "0.048666329553258864`"}], ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "0.7819552150136523`"}], ",", "20.07069273475544`", ",",
          "26.353878041959305`", ",", "27.610515103395254`", ",", 
         "32.637063349138934`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7819552150136523`"}], ",", "0", ",", 
         "16.300781549416968`", ",", "22.58396685764963`", ",", 
         "23.840603919086952`", ",", "28.86715216483118`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "20.07069273475544`", ",", "16.300781549416968`", ",", "0", ",", 
         "1.2173984360875347`", ",", "2.476710608046865`", ",", 
         "7.504315145723717`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "26.353878041959305`", ",", "22.58396685764963`", ",", 
         "1.2173984360875347`", ",", "0", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "1.2173984360875347`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "27.610515103395254`", ",", "23.840603919086952`", ",", 
         "2.476710608046865`", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "0", ",", 
         RowBox[{"-", "0.048666329553258864`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32.637063349138934`", ",", "28.86715216483118`", ",", 
         "7.504315145723717`", ",", "1.2173984360875347`", ",", 
         RowBox[{"-", "0.048666329553258864`"}], ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "0.7819552150136523`"}], ",", "20.07069273475544`", ",",
          "26.353878041959305`", ",", "27.610515103395254`", ",", 
         "32.637063349138934`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.7819552150136523`"}], ",", "0", ",", 
         "16.300781549416968`", ",", "22.58396685764963`", ",", 
         "23.840603919086952`", ",", "28.86715216483118`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "20.07069273475544`", ",", "16.300781549416968`", ",", "0", ",", 
         "1.2173984360875347`", ",", "2.476710608046865`", ",", 
         "7.504315145723717`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "26.353878041959305`", ",", "22.58396685764963`", ",", 
         "1.2173984360875347`", ",", "0", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "1.2173984360875347`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "27.610515103395254`", ",", "23.840603919086952`", ",", 
         "2.476710608046865`", ",", 
         RowBox[{"-", "4.475265016715573`"}], ",", "0", ",", 
         RowBox[{"-", "0.048666329553258864`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "32.637063349138934`", ",", "28.86715216483118`", ",", 
         "7.504315145723717`", ",", "1.2173984360875347`", ",", 
         RowBox[{"-", "0.048666329553258864`"}], ",", "0"}], "}"}]}], "}"}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.687094476517602*^9, 3.68709455376924*^9, 3.687095235024334*^9, {
   3.687095387730658*^9, 3.687095401306636*^9}, 3.687095573156681*^9, {
   3.687095950377426*^9, 3.687095958713746*^9}, {3.6870961402641163`*^9, 
   3.6870961515965233`*^9}, 3.687159196771377*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1331},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 101, 1, 92, "Title"],
Cell[684, 25, 1108, 16, 111, "Text"],
Cell[CellGroupData[{
Cell[1817, 45, 131, 2, 64, "Section",
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[1973, 51, 338, 8, 55, "Input",
 InitializationCell->True,
 InitializationGroup->True],
Cell[2314, 61, 418, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2769, 71, 138, 2, 44, "Subsection",
 InitializationGroup->True],
Cell[2910, 75, 533, 14, 32, "Text"],
Cell[3446, 91, 18179, 526, 656, "Input",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[21662, 622, 136, 2, 36, "Subsection",
 InitializationGroup->True],
Cell[21801, 626, 222, 5, 912, "Text",
 InitializationGroup->True],
Cell[22026, 633, 5785, 149, 10496, "Input",
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[27848, 787, 138, 2, 36, "Subsection",
 InitializationGroup->True],
Cell[27989, 791, 1136, 21, 71, "Text"],
Cell[29128, 814, 5823, 150, 439, "Input",
 InitializationGroup->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[34988, 969, 137, 2, 44, "Subsection",
 InitializationGroup->True],
Cell[35128, 973, 275, 6, 51, "Text"],
Cell[35406, 981, 1337, 40, 127, "Input",
 InitializationGroup->True],
Cell[36746, 1023, 200, 4, 31, "Text"],
Cell[36949, 1029, 4582, 119, 121, "Input",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41580, 1154, 145, 2, 64, "Section"],
Cell[41728, 1158, 105, 1, 31, "Text"],
Cell[41836, 1161, 428, 9, 32, "Input"],
Cell[42267, 1172, 90, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[42382, 1177, 387, 8, 32, "Input"],
Cell[42772, 1187, 2488, 53, 216, "Output"]
}, Open  ]],
Cell[45275, 1243, 166, 3, 31, "Text"],
Cell[45444, 1248, 1189, 29, 143, "Input"],
Cell[CellGroupData[{
Cell[46658, 1281, 1880, 46, 77, "Input"],
Cell[48541, 1329, 23905, 474, 260, "Output"],
Cell[72449, 1805, 277, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72763, 1814, 139, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[72927, 1820, 1400, 36, 55, "Input"],
Cell[74330, 1858, 13833, 278, 244, "Output"],
Cell[88166, 2138, 228, 3, 32, "Output"]
}, Open  ]],
Cell[88409, 2144, 1120, 29, 121, "Input"],
Cell[CellGroupData[{
Cell[89554, 2177, 3706, 95, 99, "Input"],
Cell[93263, 2274, 30319, 599, 226, "Output"],
Cell[123585, 2875, 279, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123901, 2884, 92, 1, 32, "Input"],
Cell[123996, 2887, 24497, 489, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148530, 3381, 1083, 28, 32, "Input"],
Cell[149616, 3411, 13884, 283, 259, "Output"]
}, Open  ]],
Cell[163515, 3697, 1245, 34, 143, "Input"],
Cell[CellGroupData[{
Cell[164785, 3735, 3005, 80, 77, "Input"],
Cell[167793, 3817, 25555, 502, 226, "Output"],
Cell[193351, 4321, 144, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193532, 4328, 25726, 507, 146, "Input"],
Cell[219261, 4837, 25569, 502, 243, "Output"],
Cell[244833, 5341, 166, 2, 32, "Output"]
}, Open  ]],
Cell[245014, 5346, 512, 13, 55, "Input"],
Cell[CellGroupData[{
Cell[245551, 5363, 2165, 56, 77, "Input"],
Cell[247719, 5421, 14323, 290, 223, "Output"],
Cell[262045, 5713, 279, 4, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[262385, 5724, 108, 1, 64, "Section"],
Cell[262496, 5727, 167, 3, 31, "Text"],
Cell[262666, 5732, 3779, 99, 55, "Input"],
Cell[266448, 5833, 671, 16, 32, "Input"],
Cell[267122, 5851, 1067, 25, 99, "Input"],
Cell[CellGroupData[{
Cell[268214, 5880, 173, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[268412, 5886, 3071, 68, 87, "Input"],
Cell[271486, 5956, 20339, 405, 264, "Output"],
Cell[291828, 6363, 776, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292641, 6379, 1987, 53, 87, "Input"],
Cell[294631, 6434, 20346, 404, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315014, 6843, 2581, 69, 87, "Input"],
Cell[317598, 6914, 21775, 429, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339410, 7348, 1228, 33, 38, "Input"],
Cell[340641, 7383, 10411, 208, 218, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[351101, 7597, 112, 1, 35, "Subsubsection"],
Cell[351216, 7600, 832, 21, 77, "Input"],
Cell[CellGroupData[{
Cell[352073, 7625, 2170, 57, 77, "Input"],
Cell[354246, 7684, 15055, 303, 258, "Output"],
Cell[369304, 7989, 328, 5, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[369693, 8001, 178, 2, 64, "Section"],
Cell[369874, 8005, 334, 7, 51, "Text"],
Cell[370211, 8014, 4621, 109, 165, "Input"],
Cell[374835, 8125, 4104, 102, 165, "Input"],
Cell[378942, 8229, 298, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[379265, 8240, 258, 5, 32, "Input"],
Cell[379526, 8247, 310, 7, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379873, 8259, 339, 8, 32, "Input"],
Cell[380215, 8269, 4020, 96, 238, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[384284, 8371, 237, 3, 64, "Section"],
Cell[384524, 8376, 159, 2, 31, "Text"],
Cell[384686, 8380, 3728, 89, 77, "Input"],
Cell[CellGroupData[{
Cell[388439, 8473, 814, 17, 32, "Input"],
Cell[389256, 8492, 6424, 149, 143, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


